Alternately-optimized SNN method for acoustic scattering problem in unbounded domain

In this paper, we propose a novel machine learning-based method to solve the acoustic scattering problem in unbounded domain. We first employ the Dirichlet-to-Neumann (DtN) operator to truncate the physically unbounded domain into a computable bounded domain. This transformation reduces the original scattering problem in the unbounded domain to a boundary value problem within the bounded domain. To solve this boundary value problem, we design a neural network with a subspace layer, where each neuron in this layer represents a basis function. Consequently, the approximate solution can be expressed by a linear combination of these basis functions. Furthermore, we introduce an innovative alternating optimization technique which alternately updates the basis functions and their linear combination coefficients respectively by training and least squares methods. In our method, we set the coefficients of basis functions to 1 and use a new loss function each time train the subspace. These innovations ensure that the subspace formed by these basis functions is truly optimized. We refer to this method as the alternately-optimized subspace method based on neural networks (AO-SNN). Extensive numerical experiments demonstrate that our new method can significantly reduce the relative $l^2$ error to $10^{-7}$ or lower, outperforming existing machine learning-based methods to the best of our knowledge.

==> graphs/example1/k20/AO-SNN-IterationType.py <==
import NNforASMod as nnas
import matplotlib.pyplot as plt
import torch
import torch.nn as nn
import time

def setup_seed_dig_and_cuda(seed):
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    torch.backends.cudnn.deterministic = True
    # 保证每次运行结果一样
    # 在神经网络中，参数默认是进行随机初始化的。
    # 如果不设置的话每次训练时的初始化都是随机的，导致结果不确定。
    # 如果设置初始化，则每次初始化都是固定的。
    torch.set_default_dtype(torch.float64)
    # device = 'cpu'
    # if torch.cuda.is_available():
    #     device = torch.device('cuda')  # 设置CUDA设备
    #     print('CUDA is available!')


# 设置随机数种子、默认精度以及cuda
seed = 4
setup_seed_dig_and_cuda(seed)

"""
"""

time_begin = time.time()

"""1. AO-SNN迭代式方法"""
time1 = time.time()
AO_SNN = nnas.init_snn_network(net_name='AO-SNN-2', depth=3, wides=40, num_of_subspaces=600, uni_init_aa='Xavier', sampling_parameter=[60, 60, 200, 200])
AO_SNN.get_PHDensity_distribution(filename='1init')
AO_SNN.get_PHDensity_on_samples(filename='1init')
AO_SNN.cal_bases_mod_and_normalize(filename='1init')
time1 = time.time()
AO_SNN.least_sq()
time2 = time.time()
print('一次最小二乘耗时(s)'+str(time2-time1))
Relative_L2_error, MSE_L2_error, Loss_error = AO_SNN.test_error(filename='AO-SNN-00')
print('相对L2误差为' + str(Relative_L2_error))
print('二乘后loss为' + str(Loss_error))
print('MSEL2误差为' + str(MSE_L2_error))
Relative_L2_error_verify, MSE_L2_error, Loss_error = AO_SNN.test_error(filename='AO-SNN-00', points_class='verify')
print('在随机检验点上的相对L2误差为' + str(Relative_L2_error_verify))
AO_SNN.plots(filename='AO-SNN-00')
AO_SNN.output_R.weight = nn.Parameter(torch.ones(600, 1).t()).requires_grad_(False)
AO_SNN.output_I.weight = nn.Parameter(torch.ones(600, 1).t()).requires_grad_(False)

AO_SNN.train_loop(5000, loss_bound=10 ** (-1), hyper_parameters=[1, 30], random_sample=False)  # 超参数全为0则只使用PDE信息
AO_SNN.get_PHDensity_distribution(filename='2after_PINNtrain')
AO_SNN.get_PHDensity_on_samples(filename='2after_PINNtrain')
AO_SNN.cal_bases_mod_and_normalize(filename='2after_PINNtrain')
time1 = time.time()
AO_SNN.least_sq()
time2 = time.time()
print('一次最小二乘耗时(s)'+str(time2-time1))
Relative_L2_error, MSE_L2_error, Loss_error = AO_SNN.test_error(filename='AO-SNN-0q')
print('相对L2误差为' + str(Relative_L2_error))
print('二乘后loss为' + str(Loss_error))
print('MSEL2误差为' + str(MSE_L2_error))
Relative_L2_error_verify, MSE_L2_error, Loss_error = AO_SNN.test_error(filename='AO-SNN-0q', points_class='verify')
print('在随机检验点上的相对L2误差为' + str(Relative_L2_error_verify))
AO_SNN.plots(filename='AO-SNN-0q')


"""AO-SNN训练迭代"""
for ii in range(1, 7+1):
    AO_SNN.guided_continue_train(20000, error_bound=0.1, eb_type='percent', hyper_parameters=[1, 1], regularisation_parameter=0)  # 继续训练使解靠近最小二乘jump之后的解
    AO_SNN.get_PHDensity_distribution(filename=str(ii)+'after_AOtrain')
    AO_SNN.get_PHDensity_on_samples(filename=str(ii)+'after_AOtrain')
    AO_SNN.cal_bases_mod_and_normalize(filename=str(ii)+'after_AOtrain')
    AO_SNN.least_sq()
    Relative_L2_error, MSE_L2_error, Loss_error = AO_SNN.test_error(filename='AO-SNN-'+str(ii))
    print('相对L2误差为' + str(Relative_L2_error))
    print('二乘后loss为' + str(Loss_error))
    print('MSEL2误差为' + str(MSE_L2_error))
    Relative_L2_error_verify, MSE_L2_error, Loss_error = AO_SNN.test_error(filename='AO-SNN-'+str(ii), points_class='verify')
    print('在随机检验点上的相对L2误差为' + str(Relative_L2_error_verify))
    AO_SNN.plots(filename='AO-SNN-'+str(ii))

time_end = time.time()
print('总时间为' + str(time_end-time_begin) + 's')

==> graphs/example1/k20/NNforASMod.py <==
import torch
import torch.nn as nn
import torch.nn.init as init
import numpy as np
import matplotlib.pyplot as plt
import math
from scipy import linalg
from scipy.special import hankel1, eval_sh_legendre, roots_sh_legendre, jn, yn
import time

"""
该代码针对圆形障碍声软散射问题编写
使用tbc条件，计算域为环
关键函数:
    1. init_snn()返回一个封装有init、前向、(强形式)loss_function方法的NN类
"""


def normalizer(am, rbb):
    # 归一化最小二乘的左右端
    a_row_max = np.max(np.abs(am), axis=1)[:, np.newaxis]
    a_normalized = am / a_row_max
    normalized_rb = rbb / a_row_max
    return a_normalized, normalized_rb, a_row_max


def normalize_layer(input):
    # 在子空间前一层的归一
    each_row_l2mod = torch.sqrt(torch.sum(input ** 2, dim=1)).unsqueeze(1)
    output = input / each_row_l2mod * 1
    return output


def plot_losses(losses, net_name, filename=None):
    plt.figure(4)
    plt.plot(range(0, len(losses)), np.log10(losses.detach().numpy()))
    plt.xlabel('Epoches')
    plt.ylabel('Losses')
    # plt.title('Losses of ' + net_name)
    if filename is None:
        plt.savefig(net_name + '_Losses.png')
    else:
        plt.savefig(filename + '_Losses.png')
    plt.close()


def plot_h2losses(losses, net_name, filename=None):
    plt.figure(4)
    plt.plot(range(0, len(losses)), np.log10(losses.detach().numpy()))
    plt.xlabel('Epoches')
    plt.ylabel('Losses')
    # plt.title('H2 Losses of ' + net_name)
    if filename is None:
        plt.savefig(net_name + '_H2Losses.png')
    else:
        plt.savefig(filename + '_H2Losses.png')
    plt.close()


torch.set_default_dtype(torch.float64)
# device = 'cpu'
if torch.cuda.is_available():
    device = torch.device('cuda')  # 设置CUDA设备
    print('CUDA is available!')

"""首先设置问题参数"""
Kappa = 20
BC_type = 'D'
Obs_r = 0.5
TBC_r = 1


class ASpdeH0:
    def __init__(self, kappa, bc_type, obs_r, tbc_r):
        # 方程属性
        self.kappa = kappa
        self.bc_type = bc_type
        # 几何属性
        self.obs_r = obs_r
        self.tbc_r = tbc_r
        self.dim = 2

    def pde_residue(self, u_xx, u_yy, u):
        return u_xx + u_yy + self.kappa ** 2 * u

    def inner_min_potential_functional(self, ux, uy, u):
        return (ux ** 2 + uy ** 2 - self.kappa ** 2 * u ** 2)

    def right_hand(self, points):
        # 右端项为0
        f = torch.zeros_like(points[:, 0]) + 0j
        return f

    def exact_solution(self, points):
        # 该问题真解为H_0^(1)(kr)
        # 0阶
        rs = torch.sqrt(points[:, 0] ** 2 + points[:, 1] ** 2).detach().numpy()
        ue = hankel1(0, self.kappa * rs)
        # 1阶

        # 2阶

        return torch.from_numpy(ue)

    def exact_solution_dn_obstacle(self, points):
        # 该问题真解为H_0^(1)(kr)，该函数计算真解在障碍物边界r=1上的法向导
        rs = torch.sqrt(points[:, 0] ** 2 + points[:, 1] ** 2).detach().numpy()
        ue_dn = self.kappa * -1 * hankel1(1, self.kappa * rs)
        return torch.from_numpy(ue_dn)

    def obstacle_boundary_condition(self, bc_points):
        # bc残量: u(x)-g(x)
        if self.bc_type == 'D':
            return self.exact_solution(bc_points)
        elif self.bc_type == 'N':
            return self.exact_solution_dn_obstacle(bc_points)
        else:
            raise ValueError(
                'flag取full_net或sub_layer_output')

    def get_2d_mesh(self, n_r, n_theta, edge_or_inner):
        # 获得在二维正方形区域上的一致方形网格采样点坐标
        # 输出为两列的矩阵，第一列为x坐标，第二列为y坐标
        # 计算域为环形
        # 在(min_pxy, max_pxy)的方形中生成阵列网格，再按照几何关系筛选
        minr = self.obs_r
        maxr = self.tbc_r
        ht = 2 * torch.pi / n_theta
        thetas = torch.linspace(-1 * torch.pi, torch.pi - ht, n_theta - 1).unsqueeze(0)
        if edge_or_inner == 'inner_r':
            hr = (maxr - minr) / n_r
            r_in = torch.linspace(minr + hr, maxr - hr, n_r - 2).unsqueeze(1)
            xx_in = torch.cos(thetas) * r_in
            xx_in = xx_in.reshape(-1, 1)
            yy_in = torch.sin(thetas) * r_in
            yy_in = yy_in.reshape(-1, 1)
            mesh = torch.cat((xx_in, yy_in), dim=1)
        elif edge_or_inner == 'inner_eq':
            # 先生成超限的网格
            n_l = n_r
            h_l = 2 * maxr / n_l
            x_in = torch.linspace(-maxr + h_l, maxr - h_l, n_l - 2).unsqueeze(0)
            xx_in = x_in.repeat(n_l - 2, 1)
            xx_in = xx_in.reshape(-1, 1)
            y_in = torch.linspace(-maxr + h_l, maxr - h_l, n_l - 2).unsqueeze(1)
            yy_in = y_in.repeat(1, n_l - 2)
            yy_in = yy_in.reshape(-1, 1)
            # 再排除掉区域外的点
            r_in = torch.sqrt(xx_in ** 2 + yy_in ** 2).squeeze()
            cond1 = minr < r_in
            cond2 = r_in < maxr
            indices = cond1 * cond2
            xx_in = xx_in[indices, :]
            yy_in = yy_in[indices, :]
            mesh = torch.cat((xx_in, yy_in), dim=1)
        elif edge_or_inner == 'obstacle':
            edge_xx = torch.cos(thetas) * minr
            edge_xx = edge_xx.reshape(-1, 1)
            edge_yy = torch.sin(thetas) * minr
            edge_yy = edge_yy.reshape(-1, 1)
            mesh = torch.cat((edge_xx, edge_yy), dim=1)
        elif edge_or_inner == 'calculation_boundary':
            edge_xx = torch.cos(thetas) * maxr
            edge_xx = edge_xx.reshape(-1, 1)
            edge_yy = torch.sin(thetas) * maxr
            edge_yy = edge_yy.reshape(-1, 1)
            mesh = torch.cat((edge_xx, edge_yy), dim=1)
        elif edge_or_inner == 'full':
            hr = (maxr - minr) / n_r
            r_in = torch.linspace(minr, maxr, n_r).unsqueeze(1)
            xx_in = torch.cos(thetas) * r_in
            xx_in = xx_in.reshape(-1, 1)
            yy_in = torch.sin(thetas) * r_in
            yy_in = yy_in.reshape(-1, 1)
            mesh = torch.cat((xx_in, yy_in), dim=1)
        else:
            raise ValueError(
                '请选择内部环状点inner_r、内部等距点inner_eq、内部随机点inner_rand、障碍物obstacle、计算边界calculation_boundary、'
                '或全体full')
        return mesh

    def random_sample(self, n, edge_or_inner):
        """输出计算域内的随机采样点，n行两列"""
        if edge_or_inner == 'inner':
            rs = self.obs_r + (self.tbc_r - self.obs_r) * torch.rand((n, 1))
            thetas = 2 * torch.pi * torch.rand((n, 1))
            xx_in = torch.cos(thetas) * rs
            xx_in = xx_in.reshape(-1, 1)
            yy_in = torch.sin(thetas) * rs
            yy_in = yy_in.reshape(-1, 1)
            sample_points = torch.cat((xx_in, yy_in), dim=1)
        elif edge_or_inner == 'obstacle':
            thetas = 2 * torch.pi * torch.rand((n, 1))
            xx_in = torch.cos(thetas) * self.obs_r
            xx_in = xx_in.reshape(-1, 1)
            yy_in = torch.sin(thetas) * self.obs_r
            yy_in = yy_in.reshape(-1, 1)
            sample_points = torch.cat((xx_in, yy_in), dim=1)
        elif edge_or_inner == 'calculation_boundary':
            thetas = 2 * torch.pi * torch.rand((n, 1))
            xx_in = torch.cos(thetas) * self.tbc_r
            xx_in = xx_in.reshape(-1, 1)
            yy_in = torch.sin(thetas) * self.tbc_r
            yy_in = yy_in.reshape(-1, 1)
            sample_points = torch.cat((xx_in, yy_in), dim=1)
        else:
            raise ValueError(
                '请选择内inner、障碍物obstacle、或计算边界calculation_boundary、')
        return sample_points

    def ready_for_tbc(self, calculation_boundary_points, fn):
        # 计算得到tbc算子中全局积分的gauss积分点
        nop = calculation_boundary_points.shape[0]
        tbc_boundary_points_np = calculation_boundary_points.clone().detach().numpy()
        # fn = 175
        fn = fn
        tbc_r = self.tbc_r
        Gauss_intp, w0 = roots_sh_legendre(5)
        # 先求phi的积分：1. 按照采样点来分割求积区间；2. 在每个小区间上用五点求积公式           【可能精度不够，慢慢调调试试】
        angles = np.angle(tbc_boundary_points_np[:, 0] + 1j * tbc_boundary_points_np[:, 1])[:, np.newaxis]
        anglesn = np.append(angles[1:nop], angles[0] + 2 * np.pi)[:, np.newaxis]
        dang = anglesn - angles
        # 获得Gauss求积点和权，不像有限元是分段的基函数，这里我们要求的积分就是整个弧度上的，所以把求积点和权重放在一维上，全加起来就行
        int_points_theta = (Gauss_intp[np.newaxis, :]) * dang + angles  # 将高斯点从[0, 1]映射到积分区间上
        int_points_theta = np.reshape(int_points_theta, (-1, 1))  # 在第一维上摊平
        int_weights = w0[np.newaxis, :] * dang  # 调整权重以适应区间[a, b]
        int_weights = np.reshape(int_weights, (-1, 1))  # 在第一维上摊平
        # 获得截断求和的指标集nn，并放到第二维
        nn = np.linspace(-fn, fn, 2 * fn + 1)[np.newaxis, :]
        # 接下来计算int_value
        # 将积分点转化为xy，tensor，一列
        int_points_xy = np.concatenate((tbc_r * np.cos(int_points_theta), tbc_r * np.sin(int_points_theta)), axis=1)
        eint_r = np.cos(int_points_theta * nn) * int_weights
        eint_i = -1 * np.sin(int_points_theta * nn) * int_weights
        """下面计算hn(kR)*eintheta部分"""
        nn = np.linspace(-fn, fn, 2 * fn + 1)[:, np.newaxis]  # nn换到一列
        z = self.kappa * tbc_r
        h1n = hankel1(nn, z)
        # h1n_last = hankel1(nn - 1, z)
        h1n_next = hankel1(nn + 1, z)
        # dh1n = (h1n_last - h1n_next) / 2
        div = h1n_next / h1n
        hn = nn - div * z
        thetas_tbc_points = np.reshape(angles[:, np.newaxis], (1, -1))  # 每个采样点与x轴的夹角(放在三维上)
        # 实实-虚虚
        hnkreint_r = 1 / (2 * np.pi * tbc_r) * (
                hn.real * np.cos(nn * thetas_tbc_points) - hn.imag * np.sin(nn * thetas_tbc_points))
        # 实虚+虚实
        hnkreint_i = 1 / (2 * np.pi * tbc_r) * (
                hn.real * np.sin(nn * thetas_tbc_points) + hn.imag * np.cos(nn * thetas_tbc_points))

        return (torch.from_numpy(int_points_xy), torch.from_numpy(eint_r), torch.from_numpy(eint_i),
                torch.from_numpy(hnkreint_r), torch.from_numpy(hnkreint_i))


class ASpdeInWave:
    def __init__(self, kappa, bc_type, obs_r, tbc_r):
        # 方程属性
        self.kappa = kappa
        self.bc_type = bc_type
        # 几何属性
        self.obs_r = obs_r
        self.tbc_r = tbc_r
        self.dim = 2
        # 边界条件
        self.incident_direction = torch.tensor([[1], [0]]).double()
        self.psi = 0  # 入射方向在极坐标下的辐角值

    def inwave(self, points):
        # 平面波入射，入射方向d为正实轴，e^{ik x·d}
        x_dot_d = points.detach() @ self.incident_direction
        value = torch.exp(1j * self.kappa * x_dot_d)
        return value

    def inwave_dr(self, points):
        # 该函数计算入射平面波在障碍物表面的法向导
        rs = torch.sqrt(points[:, 0] ** 2 + points[:, 1] ** 2).detach()
        incident_wave_dr = -1j * self.kappa * points[:, 0].unsqueeze(1) / rs.unsqueeze(1) * self.inwave(points)
        return incident_wave_dr

    def pde_residue(self, u_xx, u_yy, u):
        return u_xx + u_yy + self.kappa ** 2 * u

    def obstacle_boundary_condition(self, bc_points):
        # bc条件: u(x)=g(x)=-ui(x)
        if self.bc_type == 'D':
            return -1 * self.inwave(bc_points).squeeze()
        elif self.bc_type == 'N':
            return -1 * self.inwave_dr(bc_points).squeeze()
        else:
            raise ValueError(
                'bc_type取D或N')

    def inner_min_potential_functional(self, uxx, uyy, u):
        return (uxx ** 2 + uyy ** 2 + self.kappa ** 2 * u ** 2) / 2

    def right_hand(self, points):
        # 右端项为0
        f = torch.zeros_like(points[:, 0]) + 0j
        return f

    def exact_solution(self, points):
        # 该问题真解为董老师大作业（障碍体半径为obs_r）
        if self.bc_type == 'D':
            # 声软边界下的真解
            # 先算点的极坐标(theta要关于正实轴方向)
            points_np = points.detach().numpy()
            theta = np.angle(points_np[:, 0] + 1j * points_np[:, 1])
            # theta = torch.atan(points[:, 1]/points[:, 0]).detach().numpy()
            rad = torch.sqrt(points[:, 0] ** 2 + points[:, 1] ** 2).detach().numpy()
            # 先计算零次部分
            nu = 0
            h_obsr = hankel1(0, self.kappa * self.obs_r)
            j_obsr = jn(0, self.kappa * self.obs_r)
            h_r = hankel1(nu, self.kappa * rad)
            us = -j_obsr / h_obsr * h_r
            dus = us
            # 迭代计算高阶项，同时检查余项大小以控制精度
            while np.max(np.abs(np.real(dus))) > 10 ** (-15):  # nu就跌带到19，就及其精度了
                nu += 1
                h_obsr = hankel1(nu, self.kappa * self.obs_r)
                j_obsr = jn(nu, self.kappa * self.obs_r)
                an = -1 * 1j ** nu * j_obsr / h_obsr * np.exp(-1j * nu * self.psi)
                bn = -1 * 1j ** nu * j_obsr / h_obsr * np.exp(1j * nu * self.psi)
                hr = hankel1(nu, self.kappa * rad)
                dus = an * hr * np.exp(1j * nu * theta) + bn * hr * np.exp(-1j * nu * theta)
                us = us + dus
            return torch.from_numpy(us)
        elif self.bc_type == 'N':
            # 声硬边界下的真解
            # 先算点的极坐标(theta要关于正实轴方向)
            points_np = points.detach().numpy()
            theta = np.angle(points_np[:, 0] + 1j * points_np[:, 1])
            rad = torch.sqrt(points[:, 0] ** 2 + points[:, 1] ** 2).detach().numpy()
            # 先计算零次部分
            nu = 0
            h_obsr_next = hankel1(1, self.kappa * self.obs_r)
            j_obsr_next = jn(1, self.kappa * self.obs_r)
            dh_obsr = -h_obsr_next
            dj_obsr = -j_obsr_next
            h_r = hankel1(nu, self.kappa * rad)
            us = -dj_obsr / dh_obsr * h_r
            dus = us
            # 迭代计算高阶项，同时检查余项大小以控制精度
            while np.max(np.abs(np.real(dus))) > 10 ** (-15):  # nu就跌带到19，就及其精度了
                nu += 1
                h_obsr = h_obsr_next
                j_obsr = j_obsr_next
                h_obsr_next = hankel1(nu + 1, self.kappa * self.obs_r)
                j_obsr_next = jn(nu + 1, self.kappa * self.obs_r)
                dh_obsr = (nu * h_obsr) / (self.kappa * self.obs_r) - h_obsr_next
                dj_obsr = (nu * j_obsr) / (self.kappa * self.obs_r) - j_obsr_next
                an = -1 * 1j ** nu * dj_obsr / dh_obsr * np.exp(-1j * nu * self.psi)
                bn = -1 * 1j ** nu * dj_obsr / dh_obsr * np.exp(1j * nu * self.psi)
                hr = hankel1(nu, self.kappa * rad)
                dus = an * hr * np.exp(1j * nu * theta) + bn * hr * np.exp(-1j * nu * theta)
                us = us + dus
            return torch.from_numpy(us)
        else:
            raise ValueError(
                'bc_type取D或N')

    def get_2d_mesh(self, n_r, n_theta, edge_or_inner):
        # 获得在二维正方形区域上的一致方形网格采样点坐标
        # 输出为两列的矩阵，第一列为x坐标，第二列为y坐标
        # 计算域为环形
        # 在(min_pxy, max_pxy)的方形中生成阵列网格，再按照几何关系筛选
        minr = self.obs_r
        maxr = self.tbc_r
        ht = 2 * torch.pi / n_theta
        thetas = torch.linspace(-1 * torch.pi, torch.pi - ht, n_theta - 1).unsqueeze(0)
        if edge_or_inner == 'inner_r':
            hr = (maxr - minr) / n_r
            r_in = torch.linspace(minr + hr, maxr - hr, n_r - 2).unsqueeze(1)
            xx_in = torch.cos(thetas) * r_in
            xx_in = xx_in.reshape(-1, 1)
            yy_in = torch.sin(thetas) * r_in
            yy_in = yy_in.reshape(-1, 1)
            mesh = torch.cat((xx_in, yy_in), dim=1)
        elif edge_or_inner == 'inner_eq':
            # 先生成超限的网格
            n_l = n_r
            h_l = 2 * maxr / n_l
            x_in = torch.linspace(-maxr + h_l, maxr - h_l, n_l - 2).unsqueeze(0)
            xx_in = x_in.repeat(n_l - 2, 1)
            xx_in = xx_in.reshape(-1, 1)
            y_in = torch.linspace(-maxr + h_l, maxr - h_l, n_l - 2).unsqueeze(1)
            yy_in = y_in.repeat(1, n_l - 2)
            yy_in = yy_in.reshape(-1, 1)
            # 再排除掉区域外的点
            r_in = torch.sqrt(xx_in ** 2 + yy_in ** 2).squeeze()
            cond1 = minr < r_in
            cond2 = r_in < maxr
            indices = cond1 * cond2
            xx_in = xx_in[indices, :]
            yy_in = yy_in[indices, :]
            mesh = torch.cat((xx_in, yy_in), dim=1)
        elif edge_or_inner == 'obstacle':
            edge_xx = torch.cos(thetas) * minr
            edge_xx = edge_xx.reshape(-1, 1)
            edge_yy = torch.sin(thetas) * minr
            edge_yy = edge_yy.reshape(-1, 1)
            mesh = torch.cat((edge_xx, edge_yy), dim=1)
        elif edge_or_inner == 'calculation_boundary':
            edge_xx = torch.cos(thetas) * maxr
            edge_xx = edge_xx.reshape(-1, 1)
            edge_yy = torch.sin(thetas) * maxr
            edge_yy = edge_yy.reshape(-1, 1)
            mesh = torch.cat((edge_xx, edge_yy), dim=1)
        elif edge_or_inner == 'full':
            hr = (maxr - minr) / n_r
            r_in = torch.linspace(minr, maxr, n_r).unsqueeze(1)
            xx_in = torch.cos(thetas) * r_in
            xx_in = xx_in.reshape(-1, 1)
            yy_in = torch.sin(thetas) * r_in
            yy_in = yy_in.reshape(-1, 1)
            mesh = torch.cat((xx_in, yy_in), dim=1)
        else:
            raise ValueError(
                '请选择内部环状点inner_r、内部等距点inner_eq、内部随机点inner_rand、障碍物obstacle、计算边界calculation_boundary、'
                '或全体full')
        return mesh

    def random_sample(self, n, edge_or_inner):
        """输出计算域内的随机采样点，n行两列"""
        if edge_or_inner == 'inner':
            rs = self.obs_r + (self.tbc_r - self.obs_r) * torch.rand((n, 1))
            thetas = 2 * torch.pi * torch.rand((n, 1))
            xx_in = torch.cos(thetas) * rs
            xx_in = xx_in.reshape(-1, 1)
            yy_in = torch.sin(thetas) * rs
            yy_in = yy_in.reshape(-1, 1)
            sample_points = torch.cat((xx_in, yy_in), dim=1)
        elif edge_or_inner == 'obstacle':
            thetas = 2 * torch.pi * torch.rand((n, 1))
            xx_in = torch.cos(thetas) * self.obs_r
            xx_in = xx_in.reshape(-1, 1)
            yy_in = torch.sin(thetas) * self.obs_r
            yy_in = yy_in.reshape(-1, 1)
            sample_points = torch.cat((xx_in, yy_in), dim=1)
        elif edge_or_inner == 'calculation_boundary':
            thetas = 2 * torch.pi * torch.rand((n, 1))
            xx_in = torch.cos(thetas) * self.tbc_r
            xx_in = xx_in.reshape(-1, 1)
            yy_in = torch.sin(thetas) * self.tbc_r
            yy_in = yy_in.reshape(-1, 1)
            sample_points = torch.cat((xx_in, yy_in), dim=1)
        else:
            raise ValueError(
                '请选择内inner、障碍物obstacle、或计算边界calculation_boundary、')
        return sample_points

    def ready_for_tbc(self, calculation_boundary_points, fn):
        # 计算得到tbc算子中全局积分的gauss积分点
        nop = calculation_boundary_points.shape[0]
        tbc_boundary_points_np = calculation_boundary_points.clone().detach().numpy()
        # fn = 175
        fn = fn
        tbc_r = self.tbc_r
        Gauss_intp, w0 = roots_sh_legendre(5)
        # 先求phi的积分：1. 按照采样点来分割求积区间；2. 在每个小区间上用五点求积公式           【可能精度不够，慢慢调调试试】
        angles = np.angle(tbc_boundary_points_np[:, 0] + 1j * tbc_boundary_points_np[:, 1])[:, np.newaxis]
        anglesn = np.append(angles[1:nop], angles[0] + 2 * np.pi)[:, np.newaxis]
        dang = anglesn - angles
        # 获得Gauss求积点和权，不像有限元是分段的基函数，这里我们要求的积分就是整个弧度上的，所以把求积点和权重放在一维上，全加起来就行
        int_points_theta = (Gauss_intp[np.newaxis, :]) * dang + angles  # 将高斯点从[0, 1]映射到积分区间上
        int_points_theta = np.reshape(int_points_theta, (-1, 1))  # 在第一维上摊平
        int_weights = w0[np.newaxis, :] * dang  # 调整权重以适应区间[a, b]
        int_weights = np.reshape(int_weights, (-1, 1))  # 在第一维上摊平
        # 获得截断求和的指标集nn，并放到第二维
        nn = np.linspace(-fn, fn, 2 * fn + 1)[np.newaxis, :]
        # 接下来计算int_value
        # 将积分点转化为xy，tensor，一列
        int_points_xy = np.concatenate((tbc_r * np.cos(int_points_theta), tbc_r * np.sin(int_points_theta)), axis=1)
        eint_r = np.cos(int_points_theta * nn) * int_weights
        eint_i = -1 * np.sin(int_points_theta * nn) * int_weights
        """下面计算hn(kR)*eintheta部分"""
        nn = np.linspace(-fn, fn, 2 * fn + 1)[:, np.newaxis]  # nn换到一列
        z = self.kappa * tbc_r
        h1n = hankel1(nn, z)
        # h1n_last = hankel1(nn - 1, z)
        h1n_next = hankel1(nn + 1, z)
        # dh1n = (h1n_last - h1n_next) / 2
        div = h1n_next / h1n
        hn = nn - div * z
        thetas_tbc_points = np.reshape(angles[:, np.newaxis], (1, -1))  # 每个采样点与x轴的夹角(放在三维上)
        # 实实-虚虚
        hnkreint_r = 1 / (2 * np.pi * tbc_r) * (
                hn.real * np.cos(nn * thetas_tbc_points) - hn.imag * np.sin(nn * thetas_tbc_points))
        # 实虚+虚实
        hnkreint_i = 1 / (2 * np.pi * tbc_r) * (
                hn.real * np.sin(nn * thetas_tbc_points) + hn.imag * np.cos(nn * thetas_tbc_points))

        return (torch.from_numpy(int_points_xy), torch.from_numpy(eint_r), torch.from_numpy(eint_i),
                torch.from_numpy(hnkreint_r), torch.from_numpy(hnkreint_i))


AS_problem1 = ASpdeInWave(Kappa, BC_type, Obs_r, TBC_r)


# AS_problem1 = ASpdeH0(Kappa, BC_type, Obs_r, TBC_r)


class SNN(nn.Module):

    def __init__(self, net_name, depth, wides, num_of_subspaces, uni_init_aa, inner_points, obstacle_points,
                 calculation_boundary_points, verify_points, tbc_fn=10):
        super(SNN, self).__init__()
        # self.normalize_l = NormalizeLayer(min_pxy, max_pxy)
        self.NetName = net_name
        self.kappa = AS_problem1.kappa
        """实虚双网"""
        self.M = num_of_subspaces
        # self.K = 1/self.M
        self.KR = nn.Parameter(torch.tensor([1.0])).requires_grad_(False)
        self.KI = nn.Parameter(torch.tensor([1.0])).requires_grad_(False)
        self.hl1_R = nn.Linear(AS_problem1.dim, wides)
        self.hl2_R = nn.Linear(wides, wides)
        self.hl3_R = nn.Linear(wides, wides)
        self.subspace_l_R = nn.Linear(wides, num_of_subspaces)
        self.hl1_I = nn.Linear(AS_problem1.dim, wides)
        self.hl2_I = nn.Linear(wides, wides)
        self.hl3_I = nn.Linear(wides, wides)
        self.subspace_l_I = nn.Linear(wides, num_of_subspaces)

        self.ScaleP_R = nn.Parameter(self.KR * torch.ones(num_of_subspaces, 1).t()).requires_grad_(False)
        self.ScaleP_I = nn.Parameter(self.KI * torch.ones(num_of_subspaces, 1).t()).requires_grad_(False)

        """初始化"""
        if uni_init_aa == 'Xavier':
            for m in self.modules():
                if isinstance(m, nn.Linear):
                    nn.init.xavier_uniform_(m.weight)
        else:
            aa = uni_init_aa
            for m in self.modules():
                if isinstance(m, nn.Linear):
                    init.uniform_(m.weight, a=-aa, b=aa)

        """输出层"""
        self.output_R = nn.Linear(num_of_subspaces, 1, bias=False)
        self.output_R.weight = nn.Parameter(torch.ones(num_of_subspaces, 1).t()).requires_grad_(False)
        self.output_I = nn.Linear(num_of_subspaces, 1, bias=False)
        self.output_I.weight = nn.Parameter(torch.ones(num_of_subspaces, 1).t()).requires_grad_(False)

        """配置点"""
        self.inner_points = nn.Parameter(inner_points).requires_grad_(False)
        self.obstacle_points = nn.Parameter(obstacle_points).requires_grad_(False)
        self.calculation_boundary_points = nn.Parameter(calculation_boundary_points).requires_grad_(False)
        self.full_points = nn.Parameter(
            torch.cat((inner_points, obstacle_points, calculation_boundary_points), dim=0)).requires_grad_(False)
        self.verify_points = nn.Parameter(verify_points).requires_grad_(False)

        """bc_loss所需数据"""
        self.bc_type = AS_problem1.bc_type
        if self.bc_type == 'D':
            self.g = nn.Parameter(
                AS_problem1.obstacle_boundary_condition(self.obstacle_points).unsqueeze(1)).requires_grad_(False)
        elif self.bc_type == 'N':
            self.gd = nn.Parameter(
                AS_problem1.obstacle_boundary_condition(self.obstacle_points).unsqueeze(1)).requires_grad_(False)
        else:
            raise ValueError(
                'bc_type取D或N')

        """tbc_loss所需数据"""
        self.Int_Points_XY = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[0]).requires_grad_(False)
        self.eint_R = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[1]).requires_grad_(
            False)
        self.eint_I = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[2]).requires_grad_(
            False)
        self.hnkreint_R = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[3]).requires_grad_(False)
        self.hnkreint_I = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[4]).requires_grad_(False)
        self.tbc_r = AS_problem1.tbc_r

        """优化器"""
        self.optimizer = torch.optim.Adam(self.parameters(), lr=0.001, eps=10 ** (-8))

        """记录训练过程的参数"""
        # 这里先定义一个losses用于记录SNN网络整个训练阶段所有的loss
        self.losses = nn.Parameter(torch.tensor([])).requires_grad_(False)
        # 定义记录H2loss的向量
        self.h2losses = nn.Parameter(torch.tensor([])).requires_grad_(False)
        # 定义epoches用于记录SNN网络每次训练所用的epoch
        self.epoches = nn.Parameter(torch.tensor([])).requires_grad_(False)

    def set_lr(self, learn_rate=0.001):
        self.optimizer = torch.optim.Adam(self.parameters(), lr=learn_rate, eps=10 ** (-8))

    def forward(self, points_real, flag):
        real_part_net = torch.tanh(self.hl1_R(points_real))
        real_part_net = torch.tanh(self.hl2_R(real_part_net))
        real_part_net = torch.tanh(self.hl3_R(real_part_net))
        # real_part_net = normalize_layer(real_part_net)  # 从HP密度的角度看，归一之后密度确实有提升
        sub_bases_R = torch.tanh(self.subspace_l_R(real_part_net))
        sub_bases_R = sub_bases_R * self.ScaleP_R

        imag_part_net = torch.tanh(self.hl1_I(points_real))
        imag_part_net = torch.tanh(self.hl2_I(imag_part_net))
        imag_part_net = torch.tanh(self.hl3_I(imag_part_net))
        # imag_part_net = normalize_layer(imag_part_net)
        sub_bases_I = torch.tanh(self.subspace_l_I(imag_part_net))
        sub_bases_I = sub_bases_I * self.ScaleP_I

        if flag == 'full_net':
            output_real = self.output_R(sub_bases_R)
            output_imag = self.output_I(sub_bases_I)
            return output_real, output_imag
        elif flag == 'sub_layer_output':
            return sub_bases_R, sub_bases_I
        elif flag == 'last_hidden_layer_output':
            return real_part_net, imag_part_net
        else:
            raise ValueError('flag取full_net或sub_layer_output或last_hidden_layer_output')

    def pde_loss_function(self, regularisation_parameter=0, value=None):
        # PDE part PINN Loss
        train_xx = self.inner_points[:, 0].unsqueeze(1).requires_grad_(True)
        train_yy = self.inner_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((train_xx, train_yy), dim=1)
        u_train_real, u_train_imag = self(xy_for_input, 'full_net')

        one_grad_x_real = \
            torch.autograd.grad(outputs=u_train_real, inputs=train_xx, grad_outputs=torch.ones_like(u_train_real),
                                create_graph=True)[0]
        two_grad_x_real = \
            torch.autograd.grad(outputs=one_grad_x_real, inputs=train_xx,
                                grad_outputs=torch.ones_like(one_grad_x_real),
                                create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=u_train_real, inputs=train_yy, grad_outputs=torch.ones_like(u_train_real),
                                create_graph=True)[0]
        two_grad_y_real = \
            torch.autograd.grad(outputs=one_grad_y_real, inputs=train_yy,
                                grad_outputs=torch.ones_like(one_grad_y_real),
                                create_graph=True)[0]

        one_grad_x_imag = \
            torch.autograd.grad(outputs=u_train_imag, inputs=train_xx, grad_outputs=torch.ones_like(u_train_imag),
                                create_graph=True)[0]
        two_grad_x_imag = \
            torch.autograd.grad(outputs=one_grad_x_imag, inputs=train_xx,
                                grad_outputs=torch.ones_like(one_grad_x_imag),
                                create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=u_train_imag, inputs=train_yy, grad_outputs=torch.ones_like(u_train_imag),
                                create_graph=True)[0]
        two_grad_y_imag = \
            torch.autograd.grad(outputs=one_grad_y_imag, inputs=train_yy,
                                grad_outputs=torch.ones_like(one_grad_y_imag),
                                create_graph=True)[0]

        au_r = AS_problem1.pde_residue(two_grad_x_real, two_grad_y_real, u_train_real)
        au_i = AS_problem1.pde_residue(two_grad_x_imag, two_grad_y_imag, u_train_imag)
        pde_loss_point_wise = ((au_r) ** 2 + (au_i) ** 2)

        # inner H2 Loss
        if not value is None:
            value_loss = (u_train_real - value[0][0]) ** 2 + (u_train_imag - value[0][1]) ** 2
            grad1_loss = (one_grad_x_real - value[1][0]) ** 2 + (one_grad_y_real - value[1][1]) ** 2 + (
                    one_grad_x_imag - value[1][2]) ** 2 + (one_grad_y_imag - value[1][3]) ** 2
            grad2_loss = (two_grad_x_real - value[2][0]) ** 2 + (two_grad_y_real - value[2][1]) ** 2 + (
                    two_grad_x_imag - value[2][2]) ** 2 + (two_grad_y_imag - value[2][3]) ** 2
            pde_h2loss = value_loss + grad1_loss + grad2_loss
            return regularisation_parameter * pde_loss_point_wise + pde_h2loss, pde_loss_point_wise, pde_h2loss

        return pde_loss_point_wise

    def bc_loss_function_d(self, regularisation_parameter=0, value=None):
        # BC part(PINN)(D)
        bc_xx = self.obstacle_points[:, 0].unsqueeze(1).requires_grad_(True)
        bc_yy = self.obstacle_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((bc_xx, bc_yy), dim=1)
        ubc_train_real, ubc_train_imag = self(xy_for_input, 'full_net')
        bc_loss_point_wise = ((ubc_train_real - self.g.real) ** 2 + (ubc_train_imag - self.g.imag) ** 2)

        # H2 Loss part, 既然bc只要求D型，那也不用全带上
        if not value is None:
            value_loss = (ubc_train_real - value[0][0]) ** 2 + (ubc_train_imag - value[0][1]) ** 2
            # grad1_loss = (one_grad_x_real - value[1][0]) ** 2 + (one_grad_y_real - value[1][1]) ** 2 + (
            #         one_grad_x_imag - value[1][2]) ** 2 + (one_grad_y_imag - value[1][3]) ** 2
            # grad2_loss = (two_grad_x_real - value[2][0]) ** 2 + (two_grad_y_real - value[2][1]) ** 2 + (
            #         two_grad_x_imag - value[2][2]) ** 2 + (two_grad_y_imag - value[2][3]) ** 2
            pde_h2loss = value_loss
            return regularisation_parameter * bc_loss_point_wise + pde_h2loss, bc_loss_point_wise, pde_h2loss

        return bc_loss_point_wise

    def bc_loss_function_n(self, regularisation_parameter=0, value=None):
        # BC part(PINN)(D)
        bc_xx = self.obstacle_points[:, 0].unsqueeze(1).requires_grad_(True)
        bc_yy = self.obstacle_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((bc_xx, bc_yy), dim=1)
        ubc_train_real, ubc_train_imag = self(xy_for_input, 'full_net')
        one_grad_x_real = \
            torch.autograd.grad(outputs=ubc_train_real, inputs=bc_xx,
                                grad_outputs=torch.ones_like(ubc_train_real), create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=ubc_train_real, inputs=bc_yy,
                                grad_outputs=torch.ones_like(ubc_train_real), create_graph=True)[0]
        one_grad_x_imag = \
            torch.autograd.grad(outputs=ubc_train_imag, inputs=bc_xx,
                                grad_outputs=torch.ones_like(ubc_train_imag), create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=ubc_train_imag, inputs=bc_yy,
                                grad_outputs=torch.ones_like(ubc_train_imag), create_graph=True)[0]
        gradn_ubc_train_real = ((one_grad_x_real * bc_xx.detach() + one_grad_y_real * bc_yy.detach())
                                / torch.sqrt(bc_xx.detach() ** 2 + bc_yy.detach() ** 2))  # 梯度乘以法向
        gradn_ubc_train_imag = ((one_grad_x_imag * bc_xx.detach() + one_grad_y_imag * bc_yy.detach())
                                / torch.sqrt(bc_xx.detach() ** 2 + bc_yy.detach() ** 2))  # 梯度乘以法向
        bc_loss_point_wise = ((gradn_ubc_train_real - self.gd.real) ** 2 + (gradn_ubc_train_imag - self.gd.imag) ** 2)

        # bc H2 Loss
        if not value is None:
            value_loss = (ubc_train_real - value[0][0]) ** 2 + (ubc_train_real - value[0][1]) ** 2
            grad1_loss = (one_grad_x_real - value[1][0]) ** 2 + (one_grad_y_real - value[1][1]) ** 2 + (
                    one_grad_x_imag - value[1][2]) ** 2 + (one_grad_y_imag - value[1][3]) ** 2
            # grad2_loss = (two_grad_x_real - value[2][0]) ** 2 + (two_grad_y_real - value[2][1]) ** 2 + (
            #         two_grad_x_imag - value[2][2]) ** 2 + (two_grad_y_imag - value[2][3]) ** 2
            pde_h2loss = value_loss + grad1_loss
            return regularisation_parameter * bc_loss_point_wise + pde_h2loss, bc_loss_point_wise, pde_h2loss
        return bc_loss_point_wise

    def tbc_loss_function(self, regularisation_parameter=0, value=None):
        # tbc part(法向导等于DtNu)
        """法向导"""
        tbc_xx = self.calculation_boundary_points[:, 0].unsqueeze(1).requires_grad_(True)
        tbc_yy = self.calculation_boundary_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((tbc_xx, tbc_yy), dim=1)
        u_tbc_train_real, u_tbc_train_imag = self(xy_for_input, 'full_net')
        one_grad_x_real = \
            torch.autograd.grad(outputs=u_tbc_train_real, inputs=tbc_xx,
                                grad_outputs=torch.ones_like(u_tbc_train_real), create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=u_tbc_train_real, inputs=tbc_yy,
                                grad_outputs=torch.ones_like(u_tbc_train_real), create_graph=True)[0]
        one_grad_x_imag = \
            torch.autograd.grad(outputs=u_tbc_train_imag, inputs=tbc_xx,
                                grad_outputs=torch.ones_like(u_tbc_train_imag), create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=u_tbc_train_imag, inputs=tbc_yy,
                                grad_outputs=torch.ones_like(u_tbc_train_imag), create_graph=True)[0]
        gradn_u_tbc_train_real = (
                                         one_grad_x_real.detach() * tbc_xx.detach() + one_grad_y_real.detach() * tbc_yy.detach()) / torch.sqrt(
            tbc_xx.detach() ** 2 + tbc_yy.detach() ** 2)  # 梯度乘以法向
        gradn_u_tbc_train_imag = (
                                         one_grad_x_imag.detach() * tbc_xx.detach() + one_grad_y_imag.detach() * tbc_yy.detach()) / torch.sqrt(
            tbc_xx.detach() ** 2 + tbc_yy.detach() ** 2)  # 梯度乘以法向
        """DtNu"""
        u_tbc_intp_real, u_tbc_intp_imag = self(self.Int_Points_XY, 'full_net')
        u_tbc_intp_real = u_tbc_intp_real.transpose(0, 1)
        u_tbc_intp_imag = u_tbc_intp_imag.transpose(0, 1)
        uhat_r = u_tbc_intp_real @ self.eint_R - u_tbc_intp_imag @ self.eint_I
        uhat_i = u_tbc_intp_real @ self.eint_I + u_tbc_intp_imag @ self.eint_R
        dtnu_r = (uhat_r @ self.hnkreint_R - uhat_i @ self.hnkreint_I).transpose(0, 1)
        dtnu_i = (uhat_r @ self.hnkreint_I + uhat_i @ self.hnkreint_R).transpose(0, 1)

        """法向导等于DtNu"""
        tbc_loss_point_wise = ((gradn_u_tbc_train_real - dtnu_r) ** 2 + (gradn_u_tbc_train_imag - dtnu_i) ** 2)

        # tbc H2 Loss
        if not value is None:
            value_loss = (u_tbc_train_real - value[0][0]) ** 2 + (u_tbc_train_real - value[0][1]) ** 2
            grad1_loss = (one_grad_x_real - value[1][0]) ** 2 + (one_grad_y_real - value[1][1]) ** 2 + (
                    one_grad_x_imag - value[1][2]) ** 2 + (one_grad_y_imag - value[1][3]) ** 2
            # grad2_loss = (two_grad_x_real - value[2][0]) ** 2 + (two_grad_y_real - value[2][1]) ** 2 + (
            #         two_grad_x_imag - value[2][2]) ** 2 + (two_grad_y_imag - value[2][3]) ** 2
            pde_h2loss = value_loss + grad1_loss
            return regularisation_parameter * tbc_loss_point_wise + pde_h2loss, tbc_loss_point_wise, pde_h2loss

        return tbc_loss_point_wise

    def loss_function(self, hyper_parameters):
        # PDE part
        pde_loss_point_wise = self.pde_loss_function()
        pde_loss = pde_loss_point_wise.mean()

        # BC part
        if self.bc_type == 'D':
            bc_loss_point_wise = self.bc_loss_function_d()
        elif self.bc_type == 'N':
            bc_loss_point_wise = self.bc_loss_function_n()
        else:
            raise ValueError(
                'bc_type应为D或N')
        bc_loss = bc_loss_point_wise.mean()

        # tbc part
        tbc_loss_point_wise = self.tbc_loss_function()
        tbc_loss = tbc_loss_point_wise.mean()

        # combine
        lam = hyper_parameters[0]
        eta = hyper_parameters[1]
        total_loss = pde_loss + lam * bc_loss + eta * tbc_loss

        return total_loss, pde_loss.detach(), bc_loss.detach(), tbc_loss.detach()

    def train_loop(self, maxepoches, loss_bound, hyper_parameters=None, random_sample=False, least_epoches=None,
                   filename=None):
        time1 = time.time()
        losses_this_train = torch.zeros(maxepoches).to(device)  # 为记录losses预分配内存
        if hyper_parameters is None:
            hyper_parameters = [1, 1]
        if random_sample is False:  # 检查是否启动随机采样
            print('不启用随机采样训练')
        elif random_sample is True:
            print('启用随机采样训练')
        self.to(device)
        for epoch in range(1, maxepoches + 1):
            # 若采用随机采样训练，则需要重新采样
            if random_sample is True:
                self.inner_points = nn.Parameter(
                    AS_problem1.random_sample(math.floor(math.sqrt(self.inner_points.shape[0])), 'inner').to(
                        device)).requires_grad_(False)
                self.obstacle_points = nn.Parameter(
                    AS_problem1.random_sample(self.obstacle_points.shape[0], 'obstacle').to(device)).requires_grad_(
                    False)
                self.calculation_boundary_points = nn.Parameter(
                    AS_problem1.random_sample(self.calculation_boundary_points.shape[0], 'calculation_boundary').to(
                        device)).requires_grad_(False)
            loss_train, pde_loss, bc_loss, tbc_loss = self.loss_function(hyper_parameters)
            losses_this_train[epoch - 1] = loss_train.detach()
            if epoch == 1:
                loss0 = loss_train
                print(
                    '总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                        bc_loss) + '，tbc损失' + str(
                        tbc_loss))
                print('当前迭代步' + str(epoch))
            if epoch == 2:
                print(
                    '总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                        bc_loss) + '，tbc损失' + str(
                        tbc_loss))
                print('当前迭代步' + str(epoch))
            if epoch == 10:
                time2 = time.time()
                print('10步耗时' + str(time2 - time1))
            if epoch % 5000 == 0 or epoch == maxepoches:
                print('总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                    bc_loss) + '，tbc损失' + str(tbc_loss))
                print('当前迭代步' + str(epoch))
            if loss_train < loss_bound and least_epoches is None:
                print('总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                    bc_loss) + '，tbc损失' + str(tbc_loss))
                print('当前迭代步' + str(epoch))
                break
            elif (not least_epoches is None) and loss_train < loss_bound and epoch > least_epoches:
                print('总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                    bc_loss) + '，tbc损失' + str(tbc_loss))
                print('当前迭代步' + str(epoch))
                break
            self.optimizer.zero_grad()
            loss_train.backward()
            self.optimizer.step()

        # 训练循环结束，将网络置回cpu
        self.cpu()
        # 删除losses末尾的零，装进self.losses中
        losses_this_train = losses_this_train.cpu()
        non_zero_id = losses_this_train.nonzero(as_tuple=False).squeeze()
        losses_this_train = losses_this_train[non_zero_id]
        self.losses = nn.Parameter(torch.cat((self.losses, losses_this_train), dim=0)).requires_grad_(False)
        plot_losses(self.losses, net_name=self.NetName, filename=filename)
        # 记录此次训练的epoches
        self.epoches = nn.Parameter(torch.cat((self.epoches, torch.tensor([epoch])), dim=0)).requires_grad_(False)
        return epoch, loss_train

    def least_sq(self, index=None, balance_parameter=None):
        """接下来构建最小二乘问题求omega"""
        # 构建内部最小二乘矩阵A_in,rb_in
        # start_get_innerA = time.time()
        (A_in_real, A_in_imag, rb_in_real, rb_in_imag) = self.inner_pde_matrix(self.inner_points)
        A_in_real = A_in_real.detach().numpy()
        A_in_imag = A_in_imag.detach().numpy()
        rb_in_real = rb_in_real.detach().numpy()
        rb_in_imag = rb_in_imag.detach().numpy()
        # 创建N条件障碍物表面的最小二乘矩阵A_obstacle， rb_obstacle
        # start_get_obA = time.time()
        if self.bc_type == 'D':
            (A_obstacle_real, A_obstacle_imag, rb_obstacle_real, rb_obstacle_imag) = self.dirichlet_boundary_matrix(
                self.obstacle_points)
        elif self.bc_type == 'N':
            (A_obstacle_real, A_obstacle_imag, rb_obstacle_real, rb_obstacle_imag) = self.neumann_boundary_matrix(
                self.obstacle_points)
        else:
            raise ValueError(
                'bc_type应为D或N')
        A_obstacle_real = A_obstacle_real.detach().numpy()
        A_obstacle_imag = A_obstacle_imag.detach().numpy()
        rb_obstacle_real = rb_obstacle_real.detach().numpy()
        rb_obstacle_imag = rb_obstacle_imag.detach().numpy()
        # 创建计算域边界上tbc条件的最小二乘矩阵A_tbc， rb_tbc  (需计算域边界为圆形)
        # start_get_tbcm = time.time()
        (A_tbc_real, A_tbc_imag, rb_tbc_real, rb_tbc_imag, DtN_matrix, Phi_in_hat) = self.tbc_boundary_matrix(
            self.calculation_boundary_points)

        # 组合边界和内部矩阵
        # 内部和障碍边界的矩阵都是分块的，tbc矩阵是稠密的
        A_in = np.concatenate((np.concatenate((A_in_real, np.zeros_like(A_in_imag)), axis=1),
                               np.concatenate((np.zeros_like(A_in_real), A_in_imag), axis=1)), axis=0)
        rb_in = np.concatenate((rb_in_real, rb_in_imag), axis=0)

        A_obstacle = np.concatenate((np.concatenate((A_obstacle_real, np.zeros_like(A_obstacle_imag)), axis=1),
                                     np.concatenate((np.zeros_like(A_obstacle_real), A_obstacle_imag), axis=1)), axis=0)
        rb_obstacle = np.concatenate((rb_obstacle_real, rb_obstacle_imag), axis=0)

        A_tbc = np.concatenate((A_tbc_real, A_tbc_imag), axis=0)
        rb_tbc = np.concatenate((rb_tbc_real, rb_tbc_imag), axis=0)

        # 归一化
        A_in_nd, rb_in_nd, a_in_row_max = normalizer(A_in, rb_in)
        A_obstacle_nd, rb_obstacle_nd, a_obs_row_max = normalizer(A_obstacle, rb_obstacle)
        A_tbc_nd, rb_tbc_nd, a_tbc_row_max = normalizer(A_tbc, rb_tbc)

        # 平衡参数 (归一是为了让每个基的作用相等)(这里引入的参数需要解决的是内部和边界的平衡问题：1.配置点数目不同导致的不平衡；2.原始矩阵A的大小不同导致的不平衡)
        # 因为归一时就是按照最值归一的，所以这里也用无穷范数（最值）配置超参数比较合理
        if balance_parameter is None:
            # 自动选取平衡参数
            # Lambda_obs = self.inner_points.shape[0] / self.obstacle_points.shape[0] * (np.max(a_in_row_max)/np.max(a_obs_row_max))
            # Lambda_tbc = self.inner_points.shape[0] / self.calculation_boundary_points.shape[0] * (
            #         np.max(a_in_row_max) / np.max(a_tbc_row_max))
            # Lambda_obs = self.inner_points.shape[0] / self.obstacle_points.shape[0] * (
            #             np.max(a_obs_row_max) / np.max(a_in_row_max))
            # Lambda_tbc = self.inner_points.shape[0] / self.calculation_boundary_points.shape[0] * (
            #         np.max(a_tbc_row_max) / np.max(a_in_row_max))
            Lambda_obs = self.inner_points.shape[0] / self.obstacle_points.shape[0]
            Lambda_tbc = self.inner_points.shape[0] / self.calculation_boundary_points.shape[0]
            # 二范数意义下的超参数 np.sqrt(np.sum(a_in_row_max**2)) / np.sqrt(np.sum(a_bc_row_max**2))
        else:
            Lambda_obs = balance_parameter[0]
            Lambda_tbc = balance_parameter[1]
        print('obs平衡参数为'+str(Lambda_obs))
        print('tbc平衡参数为'+str(Lambda_tbc))
        A_obstacle_nd = A_obstacle_nd * Lambda_obs
        rb_obstacle_nd = rb_obstacle_nd * Lambda_obs
        A_tbc_nd = A_tbc_nd * Lambda_tbc
        rb_tbc_nd = rb_tbc_nd * Lambda_tbc

        # 合并矩阵
        A_nd = np.concatenate((A_in_nd, A_obstacle_nd, A_tbc_nd), axis=0)
        rb_nd = np.concatenate((rb_in_nd, rb_obstacle_nd, rb_tbc_nd), axis=0)

        # 如需对基进行筛选，在此进行（并不是很好，浪费了些计算量）
        if not index is None:
            A_nd = np.concatenate((A_nd[:, index[0]], A_nd[:, index[1] + self.M]), axis=1)

        # 使用scipy里的最小二乘函数求解
        # start_linalg = time.time()
        omega_refined, res_real, rank, singular_values = linalg.lstsq(A_nd, rb_nd)
        # 计算矩阵条件数
        cond = np.max(singular_values) / np.min(singular_values)
        print('最小二乘矩阵的2范数条件数为' + str(cond))

        # end_linalg = time.time()
        # 计算最小二乘余项
        res_real = A_nd @ omega_refined - rb_nd
        res_real = np.sqrt(res_real * res_real.conj())
        print('实部最小二乘余项模为' + str(np.max(res_real)))
        print('目前omega绝对值范围为:(' + str(np.max(omega_refined)) + ',' + str(
            np.min(np.abs(omega_refined))) + ')')
        print('omega二范数为' + str(np.sqrt(np.sum(omega_refined**2))))

        omega_refined = omega_refined.T
        # 如需对基进行筛选，将选中的基代入，未选中的基得系数配置为0
        if not index is None:
            weight_output = np.zeros((1, 2 * self.M))
            weight_output[:, index[0]] = omega_refined[:, 0:len(index[0])]
            weight_output[:, (index[1]+self.M)] = omega_refined[:, len(index[0]):(len(index[0])+len(index[1]))]
            self.output_R.weight = nn.Parameter(torch.from_numpy(weight_output[:, 0:self.M]))
            self.output_I.weight = nn.Parameter(torch.from_numpy(weight_output[:, self.M:(2 * self.M)]))
        elif index is None:
            self.output_R.weight = nn.Parameter(torch.from_numpy(omega_refined[:, 0:self.M]))
            self.output_I.weight = nn.Parameter(torch.from_numpy(omega_refined[:, self.M:(2 * self.M)]))

        return omega_refined, cond

    def tbc_boundary_matrix(self, tbc_boundary_points):
        """
        该函数接收n_tbc个边界采样点，输出n_tbc * M的tbc矩阵以及右端项(为零)
        每一行均表示该采样点上的M个tbc条件
        分为两块，法向导和DtN算子
        """
        # 先计算法向导部分，等于neumann边界矩阵
        dr_part_real, dr_part_imag, nbr, nbi = self.neumann_boundary_matrix(tbc_boundary_points)

        # 计算DtN算子部分
        # 这里有两种误差，一是DtN截断误差，依赖于障碍物和计算域的半径关系指数收敛
        # 二是数值求积误差，需要控制
        nop = tbc_boundary_points.shape[0]
        tbc_boundary_points_np = tbc_boundary_points.clone().detach().numpy()
        # fn = 195  # 200不行，175行，为啥？？200最小二乘会出问题
        fn = 75
        Gauss_intp, w0 = roots_sh_legendre(5)
        # 先求phi的积分：1. 按照采样点来分割求积区间；2. 在每个小区间上用五点求积公式           【可能精度不够，慢慢调调试试】
        angles = np.angle(tbc_boundary_points_np[:, 0] + 1j * tbc_boundary_points_np[:, 1])[:, np.newaxis]
        anglesn = np.append(angles[1:nop], angles[0] + 2 * np.pi)[:, np.newaxis]
        dang = anglesn - angles
        # intab = np.concatenate((angles[:, np.newaxis], anglesn[:, np.newaxis]), axis=1)
        # 获得Gauss求积点和权，不像有限元是分段的基函数，这里我们要求的积分就是整个弧度上的，所以把求积点和权重放在一维上，全加起来就行
        int_points_theta = (Gauss_intp[np.newaxis, :]) * dang + angles  # 将高斯点从[0, 1]映射到积分区间上
        int_points_theta = np.reshape(int_points_theta, (-1, 1))  # 在第一维上摊平
        int_weights = w0[np.newaxis, :] * dang  # 调整权重以适应区间[a, b]
        int_weights = np.reshape(int_weights, (-1, 1, 1))  # 在第一维上摊平
        # 获得截断求和的指标集nn，并放到第三维
        nn = np.linspace(-fn, fn, 2 * fn + 1)[np.newaxis, np.newaxis, :]
        # 接下来计算int_value
        # 将积分点转化为tensor并丢进SNND里，获得二维phi_m
        int_points_xy = torch.from_numpy(
            np.concatenate((self.tbc_r * np.cos(int_points_theta), self.tbc_r * np.sin(int_points_theta)), axis=1))
        phi_matrix_real, phi_matrix_imag = self(int_points_xy, 'sub_layer_output')
        phi_matrix = (torch.cat((phi_matrix_real, 1j * phi_matrix_imag), dim=1)).detach().numpy()
        int_value = phi_matrix[:, :, np.newaxis] * np.exp((-1j * nn) * int_points_theta[:, np.newaxis])
        # 机械求积公式求Gauss数值积分
        phi_in_hat = np.sum(int_value * int_weights, axis=0)
        # 接下来对nn求和，即求截断DtN算子(第二维)，和采样点处的ein\theta(第二、三维)
        nn = np.linspace(-fn, fn, 2 * fn + 1)[np.newaxis, :, np.newaxis]  # 现在nn在第二维上
        z = self.kappa * self.tbc_r
        h1n = hankel1(nn, z)
        # h1n_last = hankel1(nn - 1, z)
        h1n_next = hankel1(nn + 1, z)
        # dh1n = (h1n_last - h1n_next) / 2
        div = h1n_next / h1n
        hn = nn - div * z
        thetas_tbc_points = np.reshape(angles[:, np.newaxis], (1, 1, -1))  # 每个采样点与x轴的夹角(放在三维上)
        dtn_part = 1 / 2 / np.pi / self.tbc_r * np.sum(
            hn * phi_in_hat[:, :, np.newaxis] * np.exp((1j * nn) * thetas_tbc_points),
            axis=1)
        dtn_part = dtn_part.T
        # 最后求和
        tbc_matrix_real = np.concatenate((dr_part_real, np.zeros_like(dr_part_imag)), axis=1) - dtn_part.real
        tbc_matrix_imag = np.concatenate((np.zeros_like(dr_part_real), dr_part_imag), axis=1) - dtn_part.imag
        # 计算右端
        tbc_right = np.zeros(shape=(nop, 1))
        return tbc_matrix_real, tbc_matrix_imag, tbc_right, tbc_right, dtn_part, phi_in_hat

    def neumann_boundary_matrix(self, neumann_boundary_points):
        """
        该函数接收n_neu个边界采样点(tensor)，输出n_neu * M的tbc矩阵以及右端项
        每一行均表示该采样点上的M个tbc条件
        其实就是在D边界上求法向导
        在此代码中，为圆形边界，故法向即为径向
        """
        neu_matrix_real = torch.zeros(neumann_boundary_points.size(0), self.M)
        neu_matrix_imag = torch.zeros(neumann_boundary_points.size(0), self.M)
        nb_xx = neumann_boundary_points[:, 0].unsqueeze(1).requires_grad_(True)
        nb_yy = neumann_boundary_points[:, 1].unsqueeze(1).requires_grad_(True)
        Ips = torch.cat((nb_xx, nb_yy), dim=1)
        phis_real, phis_imag = self(Ips, 'sub_layer_output')
        for j in range(0, self.M):
            # phis = snnd_r(Ips)
            phi_j_real = phis_real[:, j].unsqueeze(1)
            one_grad_x = \
                torch.autograd.grad(outputs=phi_j_real, inputs=nb_xx, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            one_grad_y = \
                torch.autograd.grad(outputs=phi_j_real, inputs=nb_yy, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            Aj = (one_grad_x.detach() * nb_xx.detach() + one_grad_y.detach() * nb_yy.detach()) / torch.sqrt(
                nb_xx.detach() ** 2 + nb_yy.detach() ** 2)  # 梯度乘以法向
            neu_matrix_real[:, j] = Aj.squeeze()

            phi_j_imag = phis_imag[:, j].unsqueeze(1)
            one_grad_x = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=nb_xx, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            one_grad_y = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=nb_yy, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            Aj = (one_grad_x.detach() * nb_xx.detach() + one_grad_y.detach() * nb_yy.detach()) / torch.sqrt(
                nb_xx.detach() ** 2 + nb_yy.detach() ** 2)  # 梯度乘以法向
            neu_matrix_imag[:, j] = Aj.squeeze()
        # neu_matrix = torch.cat((neu_matrix_real, neu_matrix_imag), dim=0)

        neu_right_real = AS_problem1.obstacle_boundary_condition(neumann_boundary_points.detach()).unsqueeze(1).real
        neu_right_imag = AS_problem1.obstacle_boundary_condition(neumann_boundary_points.detach()).unsqueeze(1).imag
        return neu_matrix_real, neu_matrix_imag, neu_right_real, neu_right_imag

    def dirichlet_boundary_matrix(self, dirichlet_boundary_points):
        """
        该函数接收n_neu个边界采样点(tensor)，输出n_neu * M的tbc矩阵以及右端项
        每一行均表示该采样点上的M个tbc条件
        其实就是在D边界上求法向导
        在此代码中，为圆形边界，故法向即为径向
        """

        nb_xx = dirichlet_boundary_points[:, 0].unsqueeze(1).requires_grad_(True)
        nb_yy = dirichlet_boundary_points[:, 1].unsqueeze(1).requires_grad_(True)
        Ips = torch.cat((nb_xx, nb_yy), dim=1)
        phis_real, phis_imag = self(Ips, 'sub_layer_output')

        diu_right_real = AS_problem1.obstacle_boundary_condition(dirichlet_boundary_points.detach()).unsqueeze(1).real
        diu_right_imag = AS_problem1.obstacle_boundary_condition(dirichlet_boundary_points.detach()).unsqueeze(1).imag
        return phis_real, phis_imag, diu_right_real, diu_right_imag

    def inner_pde_matrix(self, pde_points):
        """
        该函数接收n_in个边界采样点，输出n_in * M的tbc矩阵以及右端项(为零)
        每一行均表示该采样点上的M个tbc条件
        按方程来定
        """
        # start_im = time.time()
        pde_matrix_real = torch.zeros(pde_points.size(0), self.M)
        pde_matrix_imag = torch.zeros(pde_points.size(0), self.M)
        pde_xx = pde_points[:, 0].unsqueeze(1).requires_grad_(True)
        pde_yy = pde_points[:, 1].unsqueeze(1).requires_grad_(True)
        Ips = torch.cat((pde_xx, pde_yy), dim=1)
        phis_real, phis_imag = self(Ips, 'sub_layer_output')
        # phi_done = time.time()
        for j in range(0, self.M):
            # one_turn = time.time()
            phi_j_real = phis_real[:, j].unsqueeze(1)
            one_grad_x_real = \
                torch.autograd.grad(outputs=phi_j_real, inputs=pde_xx, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            two_grad_x_real = \
                torch.autograd.grad(outputs=one_grad_x_real, inputs=pde_xx,
                                    grad_outputs=torch.ones_like(one_grad_x_real),
                                    create_graph=True)[0].detach()
            one_grad_y_real = \
                torch.autograd.grad(outputs=phi_j_real, inputs=pde_yy, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            two_grad_y_real = \
                torch.autograd.grad(outputs=one_grad_y_real, inputs=pde_yy,
                                    grad_outputs=torch.ones_like(one_grad_y_real),
                                    create_graph=True)[0].detach()

            phi_j_imag = phis_imag[:, j].unsqueeze(1)
            one_grad_x_imag = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=pde_xx, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            two_grad_x_imag = \
                torch.autograd.grad(outputs=one_grad_x_imag, inputs=pde_xx,
                                    grad_outputs=torch.ones_like(one_grad_x_imag),
                                    create_graph=True)[0].detach()
            one_grad_y_imag = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=pde_yy, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            two_grad_y_imag = \
                torch.autograd.grad(outputs=one_grad_y_imag, inputs=pde_yy,
                                    grad_outputs=torch.ones_like(one_grad_y_imag),
                                    create_graph=True)[0].detach()
            pde_matrix_real[:, j] = (
                AS_problem1.pde_residue(two_grad_x_real, two_grad_y_real, phi_j_real.detach())).squeeze()
            pde_matrix_imag[:, j] = (
                AS_problem1.pde_residue(two_grad_x_imag, two_grad_y_imag, phi_j_imag.detach())).squeeze()
        pde_matrix = torch.cat((pde_matrix_real, pde_matrix_imag), dim=0)

        pde_right_real = AS_problem1.right_hand(self.inner_points.detach()).unsqueeze(1).real
        pde_right_imag = AS_problem1.right_hand(self.inner_points.detach()).unsqueeze(1).imag
        pde_right = torch.cat(
            (AS_problem1.right_hand(self.inner_points.detach()).unsqueeze(1).real,
             AS_problem1.right_hand(self.inner_points.detach()).unsqueeze(1).imag), dim=0)
        return pde_matrix_real, pde_matrix_imag, pde_right_real, pde_right_imag

    def cal_projector_res(self):
        """计算真实解在当前SNN子空间内的投影和余项(在随机验证点上)"""
        # 先算真实解在验证点上的值向量
        test_point = self.verify_points
        ue = AS_problem1.exact_solution(test_point).unsqueeze(1)
        ue_real_part = ue.real
        ue_imag_part = ue.imag

        # 再算当前SNN子空间在验证点上的值矩阵
        phis_real, phis_imag = self(test_point, 'sub_layer_output')

        # 计算投影系数
        project_arrow_real = ue_real_part.T @ phis_real
        project_arrow_imag = ue_imag_part.T @ phis_imag

        # 计算投影余项
        res_real = ue_real_part - phis_real @ project_arrow_real.T
        res_imag = ue_imag_part - phis_imag @ project_arrow_imag.T

        # 计算余项的l2模求和
        resmod = torch.sqrt(torch.sum(res_real ** 2)) + torch.sqrt(torch.sum(res_imag ** 2))

        return resmod, project_arrow_real, project_arrow_imag

    def cal_rank(self):
        phis_real = self(self.full_points, 'sub_layer_output')[0].detach().numpy()
        rank = np.linalg.matrix_rank(phis_real)
        print('训练后弱相关基函数数目为' + str(rank))

    def test_error(self, points_class='full', plot_flag=True, plot_loss_after_lst=False, filename=None):
        """计算当前网络误差"""
        if points_class == 'full':
            test_points = self.full_points
        elif points_class == 'verify':
            test_points = self.verify_points
        else:
            raise ValueError('point_class应为full或verify')
        # 计算SNND网络的解
        u_SNN_real, u_SNN_imag = self(test_points, 'full_net')
        u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
        # 计算得到SNND解和真解之间的误差
        e_solution = AS_problem1.exact_solution(test_points).detach().numpy()[:, np.newaxis]
        errors = e_solution - u_SNND
        errors_plot = np.sqrt(errors * errors.conj()).real
        L2_error = np.sqrt(np.sum(errors * errors.conj())).real
        relative_L2_error = L2_error / np.sqrt(np.sum(e_solution * e_solution.conj())).real
        MSE_error = L2_error**2
        # 计算当前网络的损失
        final_loss = self.loss_function([1, 1])[0].detach()
        if plot_loss_after_lst is True:
            self.losses = nn.Parameter(torch.cat((self.losses, final_loss), dim=0)).requires_grad_(False)
            plot_losses(self.losses, net_name=self.NetName)

        if plot_flag:
            self.plots(points_class=points_class, values=errors_plot, filename=filename)
        return relative_L2_error, MSE_error, final_loss

    def plots(self, points_class='full', values=None, filename=None):
        """默认绘制SNND目前的解，若values有输入，则绘制values值的图像"""

        if values is None:
            if points_class == 'full':
                test_points = self.full_points
            elif points_class == 'verify':
                test_points = self.verify_points
            else:
                raise ValueError('point_class应为full或verify')
            # 计算坐标，绘图
            x = test_points[:, 0].detach().numpy()
            y = test_points[:, 1].detach().numpy()
            # 计算SNND网络的解
            u_SNN_real, u_SNN_imag = self(test_points, 'full_net')
            u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
            # 绘制SNN解实虚部并展示
            # SNN解实部
            plt.figure(1)
            plt.scatter(x, y, c=u_SNND.real, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            if filename is None:
                plt.savefig(self.NetName + '_Solution_RealPart.png')
            else:
                plt.savefig(filename + '_Solution_RealPart.png')
            plt.close()
            # SNN解虚部
            plt.figure(2)
            plt.scatter(x, y, c=u_SNND.imag, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            if filename is None:
                plt.savefig(self.NetName + '_Solution_ImagPart.png')
            else:
                plt.savefig(filename + '_Solution_ImagPart.png')
            plt.close()

            # 计算二乘前解
            phis_SNN_real, phis_SNN_imag = self(test_points, 'sub_layer_output')
            u_ori = (torch.sum(phis_SNN_real, dim=1) + 1j * torch.sum(phis_SNN_imag, dim=1)).detach().numpy()
            # 绘制二乘前解实虚部并展示
            # 二乘前解实部
            plt.figure(1)
            plt.scatter(x, y, c=u_ori.real, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            if filename is None:
                plt.savefig(self.NetName + '_OriSolution_RealPart.png')
            else:
                plt.savefig(filename + '_OriSolution_RealPart.png')
            plt.close()
            # SNN解虚部
            plt.figure(2)
            plt.scatter(x, y, c=u_ori.imag, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            if filename is None:
                plt.savefig(self.NetName + '_OriSolution_ImagPart.png')
            else:
                plt.savefig(filename + '_OriSolution_ImagPart.png')
            plt.close()
        else:
            if points_class == 'full':
                test_points = self.full_points
                # 计算坐标，绘图
                x = test_points[:, 0].detach().numpy()
                y = test_points[:, 1].detach().numpy()
                # 计算SNND网络的解
                u_SNN_real, u_SNN_imag = self(test_points, 'full_net')
                u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
                # 配置点上的误差图像
                plt.figure(3)
                plt.scatter(x, y, c=values, cmap='viridis')
                plt.colorbar()  # 显示颜色条
                plt.xlabel('x')
                plt.ylabel('y')
                if filename is None:
                    plt.savefig(self.NetName + '_ErrorFig.png')
                else:
                    plt.savefig(filename + '_ErrorFig.png')
                plt.close()
            elif points_class == 'verify':
                test_points = self.verify_points
                # 计算坐标，绘图
                x = test_points[:, 0].detach().numpy()
                y = test_points[:, 1].detach().numpy()
                # 计算SNND网络的解
                u_SNN_real, u_SNN_imag = self(test_points, 'full_net')
                u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
                # 验证点上的误差图像
                plt.figure(4)
                plt.scatter(x, y, c=values, cmap='viridis')
                plt.colorbar()  # 显示颜色条
                plt.xlabel('x')
                plt.ylabel('y')
                if filename is None:
                    plt.savefig(self.NetName + '_VError.png')
                else:
                    plt.savefig(filename + '_VError.png')
                plt.close()
            else:
                raise ValueError('point_class应为full或verify')

    def record_net_value(self, points, flag):
        rec_xx = points[:, 0].unsqueeze(1).requires_grad_(True)
        rec_yy = points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((rec_xx, rec_yy), dim=1)
        value_r, value_i = self(xy_for_input, 'full_net')

        one_grad_x_real = \
            torch.autograd.grad(outputs=value_r, inputs=rec_xx, grad_outputs=torch.ones_like(value_r),
                                create_graph=True)[0]
        two_grad_x_real = \
            torch.autograd.grad(outputs=one_grad_x_real, inputs=rec_xx, grad_outputs=torch.ones_like(one_grad_x_real),
                                create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=value_r, inputs=rec_yy, grad_outputs=torch.ones_like(value_r),
                                create_graph=True)[0]
        two_grad_y_real = \
            torch.autograd.grad(outputs=one_grad_y_real, inputs=rec_yy, grad_outputs=torch.ones_like(one_grad_y_real),
                                create_graph=True)[0]

        one_grad_x_imag = \
            torch.autograd.grad(outputs=value_i, inputs=rec_xx, grad_outputs=torch.ones_like(value_i),
                                create_graph=True)[0]
        two_grad_x_imag = \
            torch.autograd.grad(outputs=one_grad_x_imag, inputs=rec_xx,
                                grad_outputs=torch.ones_like(one_grad_x_imag),
                                create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=value_i, inputs=rec_yy, grad_outputs=torch.ones_like(value_i),
                                create_graph=True)[0]
        two_grad_y_imag = \
            torch.autograd.grad(outputs=one_grad_y_imag, inputs=rec_yy,
                                grad_outputs=torch.ones_like(one_grad_y_imag),
                                create_graph=True)[0]

        """返回一个两次打包的tuple"""
        # [0]为零阶导数据，[1]为1，[2]为2
        return ((value_r.detach().to(device), value_i.detach().to(device)), (
            one_grad_x_real.detach().to(device), one_grad_y_real.detach().to(device),
            one_grad_x_imag.detach().to(device), one_grad_y_imag.detach().to(device)), (
                    two_grad_x_real.detach().to(device), two_grad_y_real.detach().to(device),
                    two_grad_x_imag.detach().to(device), two_grad_y_imag.detach().to(device)))

    def loss_train_with_value(self, PDE_H2value, OBS_H2value, TBC_H2value, regularisation_parameter):
        """PDELoss & 内部H2Loss"""
        all_pde_loss, pde_PINN_loss, pde_h2_loss = self.pde_loss_function(
            regularisation_parameter=regularisation_parameter, value=PDE_H2value, )
        """BCLoss & 内部H2Loss"""
        if self.bc_type == 'D':
            all_bc_loss, bc_PINN_loss, bc_h2_loss = self.bc_loss_function_d(
                regularisation_parameter=regularisation_parameter, value=OBS_H2value)
        elif self.bc_type == 'N':
            all_bc_loss, bc_PINN_loss, bc_h2_loss = self.bc_loss_function_n(
                regularisation_parameter=regularisation_parameter, value=OBS_H2value)
        else:
            raise ValueError(
                'bc_type应为D或N')
        """TBCLoss & 内部H2Loss"""
        all_tbc_loss, tbc_PINN_loss, tbc_h2_loss = self.tbc_loss_function(
            regularisation_parameter=regularisation_parameter, value=TBC_H2value)
        """计算loss"""
        loss_train = all_pde_loss.mean() + all_bc_loss.mean() + all_tbc_loss.mean()
        PINN_loss = pde_PINN_loss.mean() + bc_PINN_loss.mean() + tbc_PINN_loss.mean()
        H2_loss = pde_h2_loss.mean() + bc_h2_loss.mean() + tbc_h2_loss.mean()

        return loss_train, PINN_loss, H2_loss

    def train_loop_in_value(self, maxepoches, PDE_H2value, OBS_H2value, TBC_H2value, error_bound, eb_type,
                            hyper_parameters=None
                            , regularisation_parameter=None, filename=None):
        time1 = time.time()
        if hyper_parameters is None:
            hyper_parameters = [1, 1]
        if regularisation_parameter is None:
            hyper_parameters = 0
        losses_this_train = torch.zeros(maxepoches).to(device)  # 为记录losses预分配内存
        h2losses_this_train = torch.zeros(maxepoches).to(device)  # 为记录losses预分配内存
        self.to(device)
        for epoch in range(1, maxepoches + 1):
            loss_train, PINN_loss, H2_loss = self.loss_train_with_value(PDE_H2value, OBS_H2value, TBC_H2value,
                                                                        regularisation_parameter)
            h2losses_this_train[epoch - 1] = H2_loss.detach()
            losses_this_train[epoch - 1] = PINN_loss.detach()
            if epoch == 1:
                loss0 = loss_train
                print('总损失' + str(loss_train) + 'h2损失' + str(H2_loss) + '，PINN损失' + str(PINN_loss))
                print('当前迭代步' + str(epoch))
            if epoch == 10:
                time2 = time.time()
                print('10步耗时' + str(time2 - time1))
            if epoch % 5000 == 0:
                print('总损失' + str(loss_train) + 'h2损失' + str(H2_loss) + '，PINN损失' + str(PINN_loss))
                print('当前迭代步' + str(epoch))

            if eb_type == None:
                # 默认使用绝对形式误差界
                if loss_train < error_bound:
                    print('总损失' + str(loss_train) + 'h2损失' + str(H2_loss) + '，PINN损失' + str(PINN_loss))
                    print('当前迭代步' + str(epoch))
                    break
            elif eb_type == 'percent':
                # 选percent则将误差降至某百分比就退出
                if loss_train < error_bound * loss0:
                    print('总损失' + str(loss_train) + 'h2损失' + str(H2_loss) + '，PINN损失' + str(PINN_loss))
                    print('当前迭代步' + str(epoch))
                    break
            else:
                raise ValueError('eb_type可设为percent或None(绝对界)')
            # BP并更新参数
            self.optimizer.zero_grad()
            loss_train.backward()
            self.optimizer.step()
        # 训练循环结束，将网络置回cpu
        self.cpu()
        # 删除losses末尾的零，装进self.losses中
        losses_this_train = losses_this_train.cpu()
        non_zero_id = losses_this_train.nonzero(as_tuple=False).squeeze()
        losses_this_train = losses_this_train[non_zero_id]
        self.losses = nn.Parameter(torch.cat((self.losses, losses_this_train), dim=0)).requires_grad_(False)
        plot_losses(self.losses, net_name=self.NetName, filename=filename)
        # 删除h2losses末尾的零，装进self.h2losses中
        h2losses_this_train = h2losses_this_train.cpu()
        non_zero_idh2 = h2losses_this_train.nonzero(as_tuple=False).squeeze()
        h2losses_this_train = h2losses_this_train[non_zero_idh2]
        self.h2losses = nn.Parameter(torch.cat((self.h2losses, h2losses_this_train), dim=0)).requires_grad_(False)
        plot_h2losses(self.h2losses, net_name=self.NetName, filename=filename)
        # 记录此次训练的epoches
        self.epoches = nn.Parameter(torch.cat((self.epoches, torch.tensor([epoch])), dim=0)).requires_grad_(False)
        return epoch, loss_train, losses_this_train

    def guided_continue_train(self, max_epoches, hyper_parameters, regularisation_parameter, error_bound=0,
                              eb_type=None, filename=None):
        # 记录当前（最小二乘后网络的形态(零、一、二阶导数值)）
        """PDELoss & 内部H2Loss"""
        PDE_H2value = self.record_net_value(self.inner_points, 'PDE')
        """BCLoss & 内部H2Loss"""
        OBS_H2value = self.record_net_value(self.obstacle_points, 'OBS')
        """TBCLoss & 内部H2Loss"""
        TBC_H2value = self.record_net_value(self.calculation_boundary_points, 'TBC')

        # 让omega复位为1，使用监督学习继续训练
        self.output_R.weight = nn.Parameter(torch.ones(self.M, 1).t()).requires_grad_(False)
        self.output_I.weight = nn.Parameter(torch.ones(self.M, 1).t()).requires_grad_(False)
        self.train_loop_in_value(max_epoches, PDE_H2value, OBS_H2value, TBC_H2value, hyper_parameters=hyper_parameters,
                                 regularisation_parameter=regularisation_parameter, error_bound=error_bound,
                                 eb_type=eb_type, filename=filename)

    def get_PHDensity_distribution(self, filename=None):
        # 绘制40D空间中第1，2D切片上的超平面以及40D空间上的配置点在（1,2）D切片上的投影位置（看看是否有collapse？）

        # 找到初始采样点在最后隐层40维空间中的象
        HighDImage_real, HighDImage_imag = self(self.full_points, flag='last_hidden_layer_output')
        HighDImage_real = HighDImage_real.detach()
        # 提取出前两维
        SlicingImage_real = HighDImage_real[:, [0, 1]]

        tao = 0.1
        # 先提取出子空间层参数
        w = self.subspace_l_R.weight.data[:, [0, 1]]
        b = self.subspace_l_R.bias.data.unsqueeze(1)

        # 画个网格
        bxy = 2.5
        axy = -2.5
        n = 500
        hx = (bxy - axy) / n
        hy = (bxy - axy) / n
        x_in = torch.linspace(axy + hx, bxy - hx, n - 2).unsqueeze(0)
        xx_in = x_in.repeat(n - 2, 1)
        xx_in = xx_in.reshape(-1, 1)
        y_in = torch.linspace(axy + hy, bxy - hy, n - 2).unsqueeze(1)
        yy_in = y_in.repeat(1, n - 2)
        yy_in = yy_in.reshape(-1, 1)
        mesh = torch.cat((xx_in, yy_in), dim=1)

        # 计算PHs
        mod = torch.sqrt(torch.sum(w ** 2, dim=1)).unsqueeze(1)
        alpha = w / mod
        r = b / mod
        distances = torch.abs(alpha @ mesh.T + r)
        density = torch.sum(torch.sign(1 - 1 * torch.sign(distances - tao)), dim=0) / self.M

        # 计算坐标，绘图
        x = mesh[:, 0].detach().numpy()
        y = mesh[:, 1].detach().numpy()
        # 配置点上的超平面密度
        plt.figure(10)
        plt.scatter(x, y, c=density, cmap='viridis')
        plt.scatter(SlicingImage_real[:, 0], SlicingImage_real[:, 1], c='red', marker='*')
        plt.colorbar()  # 显示颜色条
        plt.xlabel('x')
        plt.ylabel('y')

        if filename is None:
            plt.savefig(self.NetName + '_DensityFig.png')
        else:
            plt.savefig(filename + '_DensityFig.png')
        plt.close()

        # 计算每条超平面的斜率和截距
        ks = -alpha.numpy()[:, 0] / alpha.numpy()[:, 1]
        bs = -r.squeeze().numpy() / alpha.numpy()[:, 1]
        # 采样点
        nxx = 1000
        xx = np.linspace(axy, bxy, nxx)
        # 每个采样点上每条线的y值
        yy = ks[:, np.newaxis] * xx[np.newaxis, :] + bs[:, np.newaxis]
        # 创建图形和坐标轴
        fig, ax = plt.subplots()
        # 绘制每条直线
        for i in range(0, self.M):
            # 绘制直线
            ax.plot(xx, yy[i, :])

        ax.scatter(SlicingImage_real[:, 0], SlicingImage_real[:, 1], c='red', marker='*')
        plt.xlim(-2, 2)
        plt.ylim(-2, 2)
        if filename is None:
            plt.savefig(self.NetName + '_PHFig.png')
        else:
            plt.savefig(filename + '_PHFig.png')
        plt.close()

    def get_PHDensity_on_samples(self, filename=None):
        tao = 0.1
        # 先提取出子空间层参数
        w = self.subspace_l_R.weight.data
        b = self.subspace_l_R.bias.data.unsqueeze(1)

        # 找到初始采样点在最后隐层40维空间中的象
        HighDImage_real, HighDImage_imag = self(self.full_points, flag='last_hidden_layer_output')
        HighDImage_real = HighDImage_real.detach()
        HighDImage_imag = HighDImage_imag.detach()

        # 计算PHs
        mod = torch.sqrt(torch.sum(w ** 2, dim=1)).unsqueeze(1)
        alpha = w / mod
        r = b / mod
        distances = torch.abs(alpha @ HighDImage_real.T + r)
        density = torch.sum(torch.sign(1 - 1 * torch.sign(distances - tao)), dim=0) / self.M

        # 计算坐标，绘图
        x = self.full_points[:, 0].detach().numpy()
        y = self.full_points[:, 1].detach().numpy()
        # 配置点上的误差图像
        plt.figure(10)
        plt.scatter(x, y, c=density, cmap='viridis')
        plt.colorbar()  # 显示颜色条
        plt.xlabel('x')
        plt.ylabel('y')

        if filename is None:
            plt.savefig(self.NetName + '_DensityOnSampleFig.png')
        else:
            plt.savefig(filename + '_DensityOnSampleFig.png')
        plt.close()

        # 计算某几条超平面在原始计算域中的图像，即子空间函数
        # HighDImage_real, HighDImage_imag = self(self.full_points, flag='last_hidden_layer_output')
        # HighDImage_real = HighDImage_real.detach()
        # HighDImage_imag = HighDImage_imag.detach()

    def cal_bases_mod_and_normalize(self, flag=None, filename=None):
        # 求基的l2模
        bases_R, bases_I = self(self.full_points, 'sub_layer_output')
        bases_R = bases_R.detach()
        bases_I = bases_I.detach()
        basesmod_R = torch.sqrt(torch.sum(bases_R ** 2, dim=1))
        basesmod_I = torch.sqrt(torch.sum(bases_I ** 2, dim=1))
        print('实部网络各个基函数的模为' + str(basesmod_R))
        print('虚部网络各个基函数的模为' + str(basesmod_I))

        bases_max = torch.max(bases_R, dim=0)[0]
        bases_min = torch.min(bases_R, dim=0)[0]
        # fig, ax = plt.subplots()
        # ax.boxplot(bases_max, positions=[1], patch_artist=True)
        # ax.boxplot(bases_min, positions=[2], patch_artist=True)
        # ax.set_xticklabels(['MaximumOfBasesRe', 'MinimumOfBasesRe'])
        # if filename is None:
        #     plt.savefig(self.NetName + '_MaxAndMinOfBasesRe.png')
        # else:
        #     plt.savefig(filename + '_MaxAndMinOfBasesRe.png')
        # plt.close()

        bases_high = bases_max - bases_min
        fig, ax = plt.subplots()
        ax.boxplot(bases_high, patch_artist=True)
        ax.set_xticklabels(['Max-MinOfBasesRe'])
        if filename is None:
            plt.savefig(self.NetName + '_Max-MinOfBasesRe.png')
        else:
            plt.savefig(filename + '_Max-MinOfBasesRe.png')
        plt.close()

        # 选前10个基绘制在每个采样点上的值的箱形图，为检查基是否退化为常数
        # 创建一个包含一个子图的画布
        fig, ax = plt.subplots()
        # 绘制每个数据集的箱型图
        for pos in range(0, 10):
            ax.boxplot(bases_R[:, pos], positions=[pos + 1], patch_artist=True)
        if filename is None:
            plt.savefig(self.NetName + '_RangesOfBasesRe.png')
        else:
            plt.savefig(filename + '_RangesOfBasesRe.png')
        plt.close()


        if flag == 'do':
            self.KR = nn.Parameter(1 / torch.max(basesmod_R)).requires_grad_(False)
            self.KI = nn.Parameter(1 / torch.max(basesmod_I)).requires_grad_(False)
            # 求基的l2模，并归一化
            bases_R, bases_I = self(self.full_points, 'full_net')
            bases_R = bases_R.detach()
            bases_I = bases_I.detach()
            basesmod_R = torch.sqrt(torch.sum(bases_R ** 2, dim=1))
            basesmod_I = torch.sqrt(torch.sum(bases_I ** 2, dim=1))
            print(basesmod_R)
            print(basesmod_I)
        else:
            return

    def choose_best_bases(self, percent):
        # 输入需选取的百分比，返回一个排序好的索引，包含这些基
        n = int(np.floor(percent * self.M))
        # 先计算每个基的PINNloss
        loss_real, loss_imag = self.get_pde_loss_of_bases(self.inner_points)
        values_r, index_r = torch.topk(loss_real, n, largest=False)
        values_i, index_i = torch.topk(loss_imag, n, largest=False)
        sindex_r = torch.sort(index_r)[0]
        sindex_i = torch.sort(index_i)[0]
        return sindex_r, sindex_i

    def get_pde_loss_of_bases(self, pde_points):
        """
        该函数接收n_in个边界采样点，输出n_in * M的tbc矩阵以及右端项(为零)
        每一行均表示该采样点上的M个tbc条件
        按方程来定
        """
        pde_matrix_real = torch.zeros(pde_points.size(0), self.M)
        pde_matrix_imag = torch.zeros(pde_points.size(0), self.M)
        pde_xx = pde_points[:, 0].unsqueeze(1).requires_grad_(True)
        pde_yy = pde_points[:, 1].unsqueeze(1).requires_grad_(True)
        Ips = torch.cat((pde_xx, pde_yy), dim=1)
        phis_real, phis_imag = self(Ips, 'sub_layer_output')
        for j in range(0, self.M):
            phi_j_real = phis_real[:, j].unsqueeze(1)
            one_grad_x_real = \
                torch.autograd.grad(outputs=phi_j_real, inputs=pde_xx, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            two_grad_x_real = \
                torch.autograd.grad(outputs=one_grad_x_real, inputs=pde_xx,
                                    grad_outputs=torch.ones_like(one_grad_x_real),
                                    create_graph=True)[0].detach()
            one_grad_y_real = \
                torch.autograd.grad(outputs=phi_j_real, inputs=pde_yy, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            two_grad_y_real = \
                torch.autograd.grad(outputs=one_grad_y_real, inputs=pde_yy,
                                    grad_outputs=torch.ones_like(one_grad_y_real),
                                    create_graph=True)[0].detach()

            phi_j_imag = phis_imag[:, j].unsqueeze(1)
            one_grad_x_imag = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=pde_xx, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            two_grad_x_imag = \
                torch.autograd.grad(outputs=one_grad_x_imag, inputs=pde_xx,
                                    grad_outputs=torch.ones_like(one_grad_x_imag),
                                    create_graph=True)[0].detach()
            one_grad_y_imag = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=pde_yy, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            two_grad_y_imag = \
                torch.autograd.grad(outputs=one_grad_y_imag, inputs=pde_yy,
                                    grad_outputs=torch.ones_like(one_grad_y_imag),
                                    create_graph=True)[0].detach()
            pde_matrix_real[:, j] = (
                AS_problem1.pde_residue(two_grad_x_real, two_grad_y_real, phi_j_real.detach())).squeeze()
            pde_matrix_imag[:, j] = (
                AS_problem1.pde_residue(two_grad_x_imag, two_grad_y_imag, phi_j_imag.detach())).squeeze()
        pde_loss_bases_real = torch.sqrt(torch.sum(pde_matrix_real ** 2, dim=0))
        pde_loss_bases_imag = torch.sqrt(torch.sum(pde_matrix_imag ** 2, dim=0))
        return pde_loss_bases_real, pde_loss_bases_imag


class PreDesignedSNN(nn.Module):

    def __init__(self, net_name, depth, wides, num_of_subspaces, uni_init_aa, inner_points, obstacle_points,
                 calculation_boundary_points, verify_points, tbc_fn=10):
        super(PreDesignedSNN, self).__init__()
        # self.normalize_l = NormalizeLayer(min_pxy, max_pxy)
        self.NetName = net_name
        self.kappa = AS_problem1.kappa
        """实虚双网"""
        # 隐层、位参、形参、激活、权
        self.M = num_of_subspaces
        # self.KR = nn.Parameter(torch.tensor(1/self.M)).requires_grad_(False)
        # self.KI = nn.Parameter(torch.tensor(1/self.M)).requires_grad_(False)
        self.KR = nn.Parameter(torch.tensor([1.0])).requires_grad_(False)
        self.KI = nn.Parameter(torch.tensor([1.0])).requires_grad_(False)
        self.hl1_R = nn.Linear(AS_problem1.dim, wides)
        self.hl2_R = nn.Linear(wides, wides)
        self.hl3_R = nn.Linear(wides, wides)

        # 在wides维空间的单位圆周上生成一致均匀分布的法向向量alpha
        # 先生成n维球坐标的n-1个角度分量（(0,2pi)均匀）
        Thetas = torch.rand(self.M, wides - 1) * 2 * torch.pi
        SinThetas = torch.sin(Thetas)
        CosThetas = torch.cos(Thetas)
        SinSinThetas = SinThetas  # theta的sin的叠乘
        for i in range(2, wides - 1):
            SinSinThetas[:, i] = SinSinThetas[:, i] * SinSinThetas[:, i - 1]
        nvector_R = (torch.cat((CosThetas, torch.ones(self.M, 1)), dim=1) *
                     torch.cat((torch.ones(self.M, 1), SinSinThetas), dim=1))
        # self.nvector_R = nn.Parameter(nvector_R.t()).requires_grad_(False)
        self.nvector_R = nn.Parameter(nvector_R.t())
        # 生成(0,1)均匀分布的参数gamma
        # self.dist_R = nn.Parameter(torch.rand(1, self.M)).requires_grad_(False)
        self.dist_R = nn.Parameter(torch.rand(1, self.M))
        # 生成可供学习的形状参数scale
        self.scale_R = nn.Parameter(torch.rand(1, self.M))

        self.hl1_I = nn.Linear(AS_problem1.dim, wides)
        self.hl2_I = nn.Linear(wides, wides)
        self.hl3_I = nn.Linear(wides, wides)

        # 在wides维空间的单位圆周上生成一致均匀分布的法向向量alpha
        # 先生成n维球坐标的n-1个角度分量（(0,2pi)均匀）
        Thetas = torch.rand(self.M, wides - 1) * 2 * torch.pi
        SinThetas = torch.sin(Thetas)
        CosThetas = torch.cos(Thetas)
        SinSinThetas = SinThetas  # theta的sin的叠乘
        for i in range(2, wides - 1):
            SinSinThetas[:, i] = SinSinThetas[:, i] * SinSinThetas[:, i - 1]
        nvector_I = (torch.cat((CosThetas, torch.ones(self.M, 1)), dim=1) *
                     torch.cat((torch.ones(self.M, 1), SinSinThetas), dim=1))
        # self.nvector_I = nn.Parameter(nvector_I.t()).requires_grad_(False)
        self.nvector_I = nn.Parameter(nvector_I.t())
        # 生成(0,1)均匀分布的参数gamma
        # self.dist_I = nn.Parameter(torch.rand(1, self.M)).requires_grad_(False)
        self.dist_I = nn.Parameter(torch.rand(1, self.M))
        # 生成可供学习的形状参数scale
        self.scale_I = nn.Parameter(torch.rand(1, self.M))

        self.normlization_R = nn.Parameter(self.KR * torch.ones(num_of_subspaces, 1).t()).requires_grad_(False)
        self.normlization_I = nn.Parameter(self.KI * torch.ones(num_of_subspaces, 1).t()).requires_grad_(False)

        """初始化"""
        if uni_init_aa == 'Xavier':
            for m in self.modules():
                if isinstance(m, nn.Linear):
                    nn.init.xavier_uniform_(m.weight)
        else:
            aa = uni_init_aa
            for m in self.modules():
                if isinstance(m, nn.Linear):
                    init.uniform_(m.weight, a=-aa, b=aa)

        """输出层"""
        self.output_R = nn.Linear(num_of_subspaces, 1, bias=False)
        self.output_R.weight = nn.Parameter(torch.ones(num_of_subspaces, 1).t()).requires_grad_(False)
        self.output_I = nn.Linear(num_of_subspaces, 1, bias=False)
        self.output_I.weight = nn.Parameter(torch.ones(num_of_subspaces, 1).t()).requires_grad_(False)

        """配置点"""
        self.inner_points = nn.Parameter(inner_points).requires_grad_(False)
        self.obstacle_points = nn.Parameter(obstacle_points).requires_grad_(False)
        self.calculation_boundary_points = nn.Parameter(calculation_boundary_points).requires_grad_(False)
        self.full_points = nn.Parameter(
            torch.cat((inner_points, obstacle_points, calculation_boundary_points), dim=0)).requires_grad_(False)
        self.verify_points = nn.Parameter(verify_points).requires_grad_(False)

        """bc_loss所需数据"""
        self.bc_type = AS_problem1.bc_type
        if self.bc_type == 'D':
            self.g = nn.Parameter(
                AS_problem1.obstacle_boundary_condition(self.obstacle_points).unsqueeze(1)).requires_grad_(False)
        elif self.bc_type == 'N':
            self.gd = nn.Parameter(
                AS_problem1.obstacle_boundary_condition(self.obstacle_points).unsqueeze(1)).requires_grad_(False)
        else:
            raise ValueError(
                'bc_type取D或N')

        """tbc_loss所需数据"""
        self.Int_Points_XY = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[0]).requires_grad_(False)
        self.eint_R = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[1]).requires_grad_(
            False)
        self.eint_I = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[2]).requires_grad_(
            False)
        self.hnkreint_R = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[3]).requires_grad_(False)
        self.hnkreint_I = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[4]).requires_grad_(False)
        self.tbc_r = AS_problem1.tbc_r

        """优化器"""
        self.optimizer = torch.optim.Adam(self.parameters(), lr=0.001, eps=10 ** (-8))

        """记录训练过程的参数"""
        # 这里先定义一个losses用于记录SNN网络整个训练阶段所有的loss
        self.losses = nn.Parameter(torch.tensor([])).requires_grad_(False)
        # 定义记录H2loss的向量
        self.h2losses = nn.Parameter(torch.tensor([])).requires_grad_(False)
        # 定义epoches用于记录SNN网络每次训练所用的epoch
        self.epoches = nn.Parameter(torch.tensor([])).requires_grad_(False)

    def set_lr(self, learn_rate=0.001):
        self.optimizer = torch.optim.Adam(self.parameters(), lr=learn_rate, eps=10 ** (-8))

    def forward(self, points_real, flag):
        real_part_net = torch.tanh(self.hl1_R(points_real))
        real_part_net = torch.tanh(self.hl2_R(real_part_net))
        real_part_net = torch.tanh(self.hl3_R(real_part_net))
        real_part_net_ll = real_part_net
        # real_part_net_ll = normalize_layer(real_part_net)
        real_part_net = real_part_net_ll @ self.nvector_R + self.dist_R
        sub_bases_R = torch.tanh(self.scale_R * real_part_net)
        sub_bases_R = sub_bases_R * self.normlization_R

        imag_part_net = torch.tanh(self.hl1_I(points_real))
        imag_part_net = torch.tanh(self.hl2_I(imag_part_net))
        imag_part_net = torch.tanh(self.hl3_I(imag_part_net))
        imag_part_net_ll = imag_part_net
        # imag_part_net_ll = normalize_layer(imag_part_net)
        imag_part_net = imag_part_net_ll @ self.nvector_I + self.dist_I
        sub_bases_I = torch.tanh(self.scale_I * imag_part_net)
        sub_bases_I = sub_bases_I * self.normlization_I

        if flag == 'full_net':
            output_real = self.output_R(sub_bases_R)
            output_imag = self.output_I(sub_bases_I)
            return output_real, output_imag
        elif flag == 'sub_layer_output':
            return sub_bases_R, sub_bases_I
        elif flag == 'last_hidden_layer_output':
            return real_part_net_ll, imag_part_net_ll
        else:
            raise ValueError('flag取full_net或sub_layer_output或last_hidden_layer_output')

    def pde_loss_function(self, regularisation_parameter=0, value=None):
        # PDE part PINN Loss
        train_xx = self.inner_points[:, 0].unsqueeze(1).requires_grad_(True)
        train_yy = self.inner_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((train_xx, train_yy), dim=1)
        u_train_real, u_train_imag = self(xy_for_input, 'full_net')

        one_grad_x_real = \
            torch.autograd.grad(outputs=u_train_real, inputs=train_xx, grad_outputs=torch.ones_like(u_train_real),
                                create_graph=True)[0]
        two_grad_x_real = \
            torch.autograd.grad(outputs=one_grad_x_real, inputs=train_xx,
                                grad_outputs=torch.ones_like(one_grad_x_real),
                                create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=u_train_real, inputs=train_yy, grad_outputs=torch.ones_like(u_train_real),
                                create_graph=True)[0]
        two_grad_y_real = \
            torch.autograd.grad(outputs=one_grad_y_real, inputs=train_yy,
                                grad_outputs=torch.ones_like(one_grad_y_real),
                                create_graph=True)[0]

        one_grad_x_imag = \
            torch.autograd.grad(outputs=u_train_imag, inputs=train_xx, grad_outputs=torch.ones_like(u_train_imag),
                                create_graph=True)[0]
        two_grad_x_imag = \
            torch.autograd.grad(outputs=one_grad_x_imag, inputs=train_xx,
                                grad_outputs=torch.ones_like(one_grad_x_imag),
                                create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=u_train_imag, inputs=train_yy, grad_outputs=torch.ones_like(u_train_imag),
                                create_graph=True)[0]
        two_grad_y_imag = \
            torch.autograd.grad(outputs=one_grad_y_imag, inputs=train_yy,
                                grad_outputs=torch.ones_like(one_grad_y_imag),
                                create_graph=True)[0]

        au_r = AS_problem1.pde_residue(two_grad_x_real, two_grad_y_real, u_train_real)
        au_i = AS_problem1.pde_residue(two_grad_x_imag, two_grad_y_imag, u_train_imag)
        pde_loss_point_wise = ((au_r) ** 2 + (au_i) ** 2)

        # inner H2 Loss
        if not value is None:
            value_loss = (u_train_real - value[0][0]) ** 2 + (u_train_imag - value[0][1]) ** 2
            grad1_loss = (one_grad_x_real - value[1][0]) ** 2 + (one_grad_y_real - value[1][1]) ** 2 + (
                    one_grad_x_imag - value[1][2]) ** 2 + (one_grad_y_imag - value[1][3]) ** 2
            grad2_loss = (two_grad_x_real - value[2][0]) ** 2 + (two_grad_y_real - value[2][1]) ** 2 + (
                    two_grad_x_imag - value[2][2]) ** 2 + (two_grad_y_imag - value[2][3]) ** 2
            pde_h2loss = value_loss + grad1_loss + grad2_loss
            return regularisation_parameter * pde_loss_point_wise + pde_h2loss, pde_loss_point_wise, pde_h2loss

        return pde_loss_point_wise

    def bc_loss_function_d(self, regularisation_parameter=0, value=None):
        # BC part(PINN)(D)
        bc_xx = self.obstacle_points[:, 0].unsqueeze(1).requires_grad_(True)
        bc_yy = self.obstacle_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((bc_xx, bc_yy), dim=1)
        ubc_train_real, ubc_train_imag = self(xy_for_input, 'full_net')
        bc_loss_point_wise = ((ubc_train_real - self.g.real) ** 2 + (ubc_train_imag - self.g.imag) ** 2)

        # H2 Loss part, 既然bc只要求D型，那也不用全带上
        if not value is None:
            value_loss = (ubc_train_real - value[0][0]) ** 2 + (ubc_train_imag - value[0][1]) ** 2
            # grad1_loss = (one_grad_x_real - value[1][0]) ** 2 + (one_grad_y_real - value[1][1]) ** 2 + (
            #         one_grad_x_imag - value[1][2]) ** 2 + (one_grad_y_imag - value[1][3]) ** 2
            # grad2_loss = (two_grad_x_real - value[2][0]) ** 2 + (two_grad_y_real - value[2][1]) ** 2 + (
            #         two_grad_x_imag - value[2][2]) ** 2 + (two_grad_y_imag - value[2][3]) ** 2
            pde_h2loss = value_loss
            return regularisation_parameter * bc_loss_point_wise + pde_h2loss, bc_loss_point_wise, pde_h2loss

        return bc_loss_point_wise

    def bc_loss_function_n(self, regularisation_parameter=0, value=None):
        # BC part(PINN)(D)
        bc_xx = self.obstacle_points[:, 0].unsqueeze(1).requires_grad_(True)
        bc_yy = self.obstacle_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((bc_xx, bc_yy), dim=1)
        ubc_train_real, ubc_train_imag = self(xy_for_input, 'full_net')
        one_grad_x_real = \
            torch.autograd.grad(outputs=ubc_train_real, inputs=bc_xx,
                                grad_outputs=torch.ones_like(ubc_train_real), create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=ubc_train_real, inputs=bc_yy,
                                grad_outputs=torch.ones_like(ubc_train_real), create_graph=True)[0]
        one_grad_x_imag = \
            torch.autograd.grad(outputs=ubc_train_imag, inputs=bc_xx,
                                grad_outputs=torch.ones_like(ubc_train_imag), create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=ubc_train_imag, inputs=bc_yy,
                                grad_outputs=torch.ones_like(ubc_train_imag), create_graph=True)[0]
        gradn_ubc_train_real = ((one_grad_x_real * bc_xx.detach() + one_grad_y_real * bc_yy.detach())
                                / torch.sqrt(bc_xx.detach() ** 2 + bc_yy.detach() ** 2))  # 梯度乘以法向
        gradn_ubc_train_imag = ((one_grad_x_imag * bc_xx.detach() + one_grad_y_imag * bc_yy.detach())
                                / torch.sqrt(bc_xx.detach() ** 2 + bc_yy.detach() ** 2))  # 梯度乘以法向
        bc_loss_point_wise = ((gradn_ubc_train_real - self.gd.real) ** 2 + (gradn_ubc_train_imag - self.gd.imag) ** 2)

        # bc H2 Loss
        if not value is None:
            value_loss = (ubc_train_real - value[0][0]) ** 2 + (ubc_train_real - value[0][1]) ** 2
            grad1_loss = (one_grad_x_real - value[1][0]) ** 2 + (one_grad_y_real - value[1][1]) ** 2 + (
                    one_grad_x_imag - value[1][2]) ** 2 + (one_grad_y_imag - value[1][3]) ** 2
            # grad2_loss = (two_grad_x_real - value[2][0]) ** 2 + (two_grad_y_real - value[2][1]) ** 2 + (
            #         two_grad_x_imag - value[2][2]) ** 2 + (two_grad_y_imag - value[2][3]) ** 2
            pde_h2loss = value_loss + grad1_loss
            return regularisation_parameter * bc_loss_point_wise + pde_h2loss, bc_loss_point_wise, pde_h2loss
        return bc_loss_point_wise

    def tbc_loss_function(self, regularisation_parameter=0, value=None):
        # tbc part(法向导等于DtNu)
        """法向导"""
        tbc_xx = self.calculation_boundary_points[:, 0].unsqueeze(1).requires_grad_(True)
        tbc_yy = self.calculation_boundary_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((tbc_xx, tbc_yy), dim=1)
        u_tbc_train_real, u_tbc_train_imag = self(xy_for_input, 'full_net')
        one_grad_x_real = \
            torch.autograd.grad(outputs=u_tbc_train_real, inputs=tbc_xx,
                                grad_outputs=torch.ones_like(u_tbc_train_real), create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=u_tbc_train_real, inputs=tbc_yy,
                                grad_outputs=torch.ones_like(u_tbc_train_real), create_graph=True)[0]
        one_grad_x_imag = \
            torch.autograd.grad(outputs=u_tbc_train_imag, inputs=tbc_xx,
                                grad_outputs=torch.ones_like(u_tbc_train_imag), create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=u_tbc_train_imag, inputs=tbc_yy,
                                grad_outputs=torch.ones_like(u_tbc_train_imag), create_graph=True)[0]
        gradn_u_tbc_train_real = (
                                         one_grad_x_real.detach() * tbc_xx.detach() + one_grad_y_real.detach() * tbc_yy.detach()) / torch.sqrt(
            tbc_xx.detach() ** 2 + tbc_yy.detach() ** 2)  # 梯度乘以法向
        gradn_u_tbc_train_imag = (
                                         one_grad_x_imag.detach() * tbc_xx.detach() + one_grad_y_imag.detach() * tbc_yy.detach()) / torch.sqrt(
            tbc_xx.detach() ** 2 + tbc_yy.detach() ** 2)  # 梯度乘以法向
        """DtNu"""
        u_tbc_intp_real, u_tbc_intp_imag = self(self.Int_Points_XY, 'full_net')
        u_tbc_intp_real = u_tbc_intp_real.transpose(0, 1)
        u_tbc_intp_imag = u_tbc_intp_imag.transpose(0, 1)
        uhat_r = u_tbc_intp_real @ self.eint_R - u_tbc_intp_imag @ self.eint_I
        uhat_i = u_tbc_intp_real @ self.eint_I + u_tbc_intp_imag @ self.eint_R
        dtnu_r = (uhat_r @ self.hnkreint_R - uhat_i @ self.hnkreint_I).transpose(0, 1)
        dtnu_i = (uhat_r @ self.hnkreint_I + uhat_i @ self.hnkreint_R).transpose(0, 1)

        """法向导等于DtNu"""
        tbc_loss_point_wise = ((gradn_u_tbc_train_real - dtnu_r) ** 2 + (gradn_u_tbc_train_imag - dtnu_i) ** 2)

        # tbc H2 Loss
        if not value is None:
            value_loss = (u_tbc_train_real - value[0][0]) ** 2 + (u_tbc_train_real - value[0][1]) ** 2
            grad1_loss = (one_grad_x_real - value[1][0]) ** 2 + (one_grad_y_real - value[1][1]) ** 2 + (
                    one_grad_x_imag - value[1][2]) ** 2 + (one_grad_y_imag - value[1][3]) ** 2
            # grad2_loss = (two_grad_x_real - value[2][0]) ** 2 + (two_grad_y_real - value[2][1]) ** 2 + (
            #         two_grad_x_imag - value[2][2]) ** 2 + (two_grad_y_imag - value[2][3]) ** 2
            pde_h2loss = value_loss + grad1_loss
            return regularisation_parameter * tbc_loss_point_wise + pde_h2loss, tbc_loss_point_wise, pde_h2loss

        return tbc_loss_point_wise

    def loss_function(self, hyper_parameters):
        # PDE part
        pde_loss_point_wise = self.pde_loss_function()
        pde_loss = pde_loss_point_wise.mean()

        # BC part
        if self.bc_type == 'D':
            bc_loss_point_wise = self.bc_loss_function_d()
        elif self.bc_type == 'N':
            bc_loss_point_wise = self.bc_loss_function_n()
        else:
            raise ValueError(
                'bc_type应为D或N')
        bc_loss = bc_loss_point_wise.mean()

        # tbc part
        tbc_loss_point_wise = self.tbc_loss_function()
        tbc_loss = tbc_loss_point_wise.mean()

        # combine
        lam = hyper_parameters[0]
        eta = hyper_parameters[1]
        total_loss = pde_loss + lam * bc_loss + eta * tbc_loss

        return total_loss, pde_loss.detach(), bc_loss.detach(), tbc_loss.detach()

    def train_loop(self, maxepoches, loss_bound, hyper_parameters=None, random_sample=False, least_epoches=None,
                   filename=None):
        time1 = time.time()
        losses_this_train = torch.zeros(maxepoches).to(device)  # 为记录losses预分配内存
        if hyper_parameters is None:
            hyper_parameters = [1, 1]
        if random_sample is False:  # 检查是否启动随机采样
            print('不启用随机采样训练')
        elif random_sample is True:
            print('启用随机采样训练')
        self.to(device)
        for epoch in range(1, maxepoches + 1):
            # 若采用随机采样训练，则需要重新采样
            if random_sample is True:
                self.inner_points = nn.Parameter(
                    AS_problem1.random_sample(math.floor(math.sqrt(self.inner_points.shape[0])), 'inner').to(
                        device)).requires_grad_(False)
                self.obstacle_points = nn.Parameter(
                    AS_problem1.random_sample(self.obstacle_points.shape[0], 'obstacle').to(device)).requires_grad_(
                    False)
                self.calculation_boundary_points = nn.Parameter(
                    AS_problem1.random_sample(self.calculation_boundary_points.shape[0], 'calculation_boundary').to(
                        device)).requires_grad_(False)
            loss_train, pde_loss, bc_loss, tbc_loss = self.loss_function(hyper_parameters)
            losses_this_train[epoch - 1] = loss_train.detach()
            if epoch == 1:
                loss0 = loss_train
                print(
                    '总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                        bc_loss) + '，tbc损失' + str(
                        tbc_loss))
                print('当前迭代步' + str(epoch))
            if epoch == 10:
                time2 = time.time()
                print('10步耗时' + str(time2 - time1))
            if epoch % 5000 == 0 or epoch == maxepoches:
                print('总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                    bc_loss) + '，tbc损失' + str(tbc_loss))
                print('当前迭代步' + str(epoch))
            if loss_train < loss_bound and least_epoches is None:
                print('总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                    bc_loss) + '，tbc损失' + str(tbc_loss))
                print('当前迭代步' + str(epoch))
                break
            elif (not least_epoches is None) and loss_train < loss_bound and epoch > least_epoches:
                print('总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                    bc_loss) + '，tbc损失' + str(tbc_loss))
                print('当前迭代步' + str(epoch))
                break
            self.optimizer.zero_grad()
            loss_train.backward()
            self.optimizer.step()

        # 训练循环结束，将网络置回cpu
        self.cpu()
        # 删除losses末尾的零，装进self.losses中
        losses_this_train = losses_this_train.cpu()
        non_zero_id = losses_this_train.nonzero(as_tuple=False).squeeze()
        losses_this_train = losses_this_train[non_zero_id]
        self.losses = nn.Parameter(torch.cat((self.losses, losses_this_train), dim=0)).requires_grad_(False)
        plot_losses(self.losses, net_name=self.NetName, filename=filename)
        # 记录此次训练的epoches
        self.epoches = nn.Parameter(torch.cat((self.epoches, torch.tensor([epoch])), dim=0)).requires_grad_(False)
        return epoch, loss_train

    def least_sq(self, index=None, balance_parameter=None):
        """接下来构建最小二乘问题求omega"""
        # 构建内部最小二乘矩阵A_in,rb_in
        # start_get_innerA = time.time()
        (A_in_real, A_in_imag, rb_in_real, rb_in_imag) = self.inner_pde_matrix(self.inner_points)
        A_in_real = A_in_real.detach().numpy()
        A_in_imag = A_in_imag.detach().numpy()
        rb_in_real = rb_in_real.detach().numpy()
        rb_in_imag = rb_in_imag.detach().numpy()
        # 创建N条件障碍物表面的最小二乘矩阵A_obstacle， rb_obstacle
        # start_get_obA = time.time()
        if self.bc_type == 'D':
            (A_obstacle_real, A_obstacle_imag, rb_obstacle_real, rb_obstacle_imag) = self.dirichlet_boundary_matrix(
                self.obstacle_points)
        elif self.bc_type == 'N':
            (A_obstacle_real, A_obstacle_imag, rb_obstacle_real, rb_obstacle_imag) = self.neumann_boundary_matrix(
                self.obstacle_points)
        else:
            raise ValueError(
                'bc_type应为D或N')
        A_obstacle_real = A_obstacle_real.detach().numpy()
        A_obstacle_imag = A_obstacle_imag.detach().numpy()
        rb_obstacle_real = rb_obstacle_real.detach().numpy()
        rb_obstacle_imag = rb_obstacle_imag.detach().numpy()
        # 创建计算域边界上tbc条件的最小二乘矩阵A_tbc， rb_tbc  (需计算域边界为圆形)
        # start_get_tbcm = time.time()
        (A_tbc_real, A_tbc_imag, rb_tbc_real, rb_tbc_imag, DtN_matrix, Phi_in_hat) = self.tbc_boundary_matrix(
            self.calculation_boundary_points)

        # 组合边界和内部矩阵
        # 内部和障碍边界的矩阵都是分块的，tbc矩阵是稠密的
        A_in = np.concatenate((np.concatenate((A_in_real, np.zeros_like(A_in_imag)), axis=1),
                               np.concatenate((np.zeros_like(A_in_real), A_in_imag), axis=1)), axis=0)
        rb_in = np.concatenate((rb_in_real, rb_in_imag), axis=0)

        A_obstacle = np.concatenate((np.concatenate((A_obstacle_real, np.zeros_like(A_obstacle_imag)), axis=1),
                                     np.concatenate((np.zeros_like(A_obstacle_real), A_obstacle_imag), axis=1)), axis=0)
        rb_obstacle = np.concatenate((rb_obstacle_real, rb_obstacle_imag), axis=0)

        A_tbc = np.concatenate((A_tbc_real, A_tbc_imag), axis=0)
        rb_tbc = np.concatenate((rb_tbc_real, rb_tbc_imag), axis=0)

        # 归一化
        A_in_nd, rb_in_nd, a_in_row_max = normalizer(A_in, rb_in)
        A_obstacle_nd, rb_obstacle_nd, a_obs_row_max = normalizer(A_obstacle, rb_obstacle)
        A_tbc_nd, rb_tbc_nd, a_tbc_row_max = normalizer(A_tbc, rb_tbc)

        # 平衡参数 (归一是为了让每个基的作用相等)(这里引入的参数需要解决的是内部和边界的平衡问题：1.配置点数目不同导致的不平衡；2.原始矩阵A的大小不同导致的不平衡)
        # 因为归一时就是按照最值归一的，所以这里也用无穷范数（最值）配置超参数比较合理
        if balance_parameter is None:
            # 自动选取平衡参数
            Lambda_obs = self.inner_points.shape[0] / self.obstacle_points.shape[0] * (np.max(a_in_row_max)/np.max(a_obs_row_max))
            Lambda_tbc = self.inner_points.shape[0] / self.calculation_boundary_points.shape[0] * (
                    np.max(a_in_row_max) / np.max(a_tbc_row_max))
            # 二范数意义下的超参数 np.sqrt(np.sum(a_in_row_max**2)) / np.sqrt(np.sum(a_bc_row_max**2))
        else:
            Lambda_obs = balance_parameter[0]
            Lambda_tbc = balance_parameter[1]
        A_obstacle_nd = A_obstacle_nd * Lambda_obs
        rb_obstacle_nd = rb_obstacle_nd * Lambda_obs
        A_tbc_nd = A_tbc_nd * Lambda_tbc
        rb_tbc_nd = rb_tbc_nd * Lambda_tbc

        # 合并矩阵
        A_nd = np.concatenate((A_in_nd, A_obstacle_nd, A_tbc_nd), axis=0)
        rb_nd = np.concatenate((rb_in_nd, rb_obstacle_nd, rb_tbc_nd), axis=0)

        # 如需对基进行筛选，在此进行（并不是很好，浪费了些计算量）
        if not index is None:
            A_nd = np.concatenate((A_nd[:, index[0]], A_nd[:, index[1] + self.M]), axis=1)

        # 使用scipy里的最小二乘函数求解
        # start_linalg = time.time()
        omega_refined, res_real, rank, singular_values = linalg.lstsq(A_nd, rb_nd)
        # 计算矩阵条件数
        cond = np.max(singular_values) / np.min(singular_values)
        print('最小二乘矩阵的2范数条件数为' + str(cond))

        # end_linalg = time.time()
        # 计算最小二乘余项
        res_real = A_nd @ omega_refined - rb_nd
        res_real = np.sqrt(res_real * res_real.conj())
        print('实部最小二乘余项模为' + str(np.max(res_real)))
        print('目前omega绝对值范围为:(' + str(np.max(omega_refined)) + ',' + str(
            np.min(np.abs(omega_refined))) + ')')
        print('omega二范数为' + str(np.sqrt(np.sum(omega_refined**2))))

        omega_refined = omega_refined.T
        # 如需对基进行筛选，将选中的基代入，未选中的基得系数配置为0
        if not index is None:
            weight_output = np.zeros((1, 2 * self.M))
            weight_output[:, index[0]] = omega_refined[:, 0:len(index[0])]
            weight_output[:, (index[1]+self.M)] = omega_refined[:, len(index[0]):(len(index[0])+len(index[1]))]
            self.output_R.weight = nn.Parameter(torch.from_numpy(weight_output[:, 0:self.M]))
            self.output_I.weight = nn.Parameter(torch.from_numpy(weight_output[:, self.M:(2 * self.M)]))
        elif index is None:
            self.output_R.weight = nn.Parameter(torch.from_numpy(omega_refined[:, 0:self.M]))
            self.output_I.weight = nn.Parameter(torch.from_numpy(omega_refined[:, self.M:(2 * self.M)]))

        return omega_refined, cond

    def tbc_boundary_matrix(self, tbc_boundary_points):
        """
        该函数接收n_tbc个边界采样点，输出n_tbc * M的tbc矩阵以及右端项(为零)
        每一行均表示该采样点上的M个tbc条件
        分为两块，法向导和DtN算子
        """
        # 先计算法向导部分，等于neumann边界矩阵
        dr_part_real, dr_part_imag, nbr, nbi = self.neumann_boundary_matrix(tbc_boundary_points)

        # 计算DtN算子部分
        # 这里有两种误差，一是DtN截断误差，依赖于障碍物和计算域的半径关系指数收敛
        # 二是数值求积误差，需要控制
        nop = tbc_boundary_points.shape[0]
        tbc_boundary_points_np = tbc_boundary_points.clone().detach().numpy()
        # fn = 195  # 200不行，175行，为啥？？200最小二乘会出问题
        fn = 75
        Gauss_intp, w0 = roots_sh_legendre(5)
        # 先求phi的积分：1. 按照采样点来分割求积区间；2. 在每个小区间上用五点求积公式           【可能精度不够，慢慢调调试试】
        angles = np.angle(tbc_boundary_points_np[:, 0] + 1j * tbc_boundary_points_np[:, 1])[:, np.newaxis]
        anglesn = np.append(angles[1:nop], angles[0] + 2 * np.pi)[:, np.newaxis]
        dang = anglesn - angles
        # intab = np.concatenate((angles[:, np.newaxis], anglesn[:, np.newaxis]), axis=1)
        # 获得Gauss求积点和权，不像有限元是分段的基函数，这里我们要求的积分就是整个弧度上的，所以把求积点和权重放在一维上，全加起来就行
        int_points_theta = (Gauss_intp[np.newaxis, :]) * dang + angles  # 将高斯点从[0, 1]映射到积分区间上
        int_points_theta = np.reshape(int_points_theta, (-1, 1))  # 在第一维上摊平
        int_weights = w0[np.newaxis, :] * dang  # 调整权重以适应区间[a, b]
        int_weights = np.reshape(int_weights, (-1, 1, 1))  # 在第一维上摊平
        # 获得截断求和的指标集nn，并放到第三维
        nn = np.linspace(-fn, fn, 2 * fn + 1)[np.newaxis, np.newaxis, :]
        # 接下来计算int_value
        # 将积分点转化为tensor并丢进SNND里，获得二维phi_m
        int_points_xy = torch.from_numpy(
            np.concatenate((self.tbc_r * np.cos(int_points_theta), self.tbc_r * np.sin(int_points_theta)), axis=1))
        phi_matrix_real, phi_matrix_imag = self(int_points_xy, 'sub_layer_output')
        phi_matrix = (torch.cat((phi_matrix_real, 1j * phi_matrix_imag), dim=1)).detach().numpy()
        int_value = phi_matrix[:, :, np.newaxis] * np.exp((-1j * nn) * int_points_theta[:, np.newaxis])
        # 机械求积公式求Gauss数值积分
        phi_in_hat = np.sum(int_value * int_weights, axis=0)
        # 接下来对nn求和，即求截断DtN算子(第二维)，和采样点处的ein\theta(第二、三维)
        nn = np.linspace(-fn, fn, 2 * fn + 1)[np.newaxis, :, np.newaxis]  # 现在nn在第二维上
        z = self.kappa * self.tbc_r
        h1n = hankel1(nn, z)
        # h1n_last = hankel1(nn - 1, z)
        h1n_next = hankel1(nn + 1, z)
        # dh1n = (h1n_last - h1n_next) / 2
        div = h1n_next / h1n
        hn = nn - div * z
        thetas_tbc_points = np.reshape(angles[:, np.newaxis], (1, 1, -1))  # 每个采样点与x轴的夹角(放在三维上)
        dtn_part = 1 / 2 / np.pi / self.tbc_r * np.sum(
            hn * phi_in_hat[:, :, np.newaxis] * np.exp((1j * nn) * thetas_tbc_points),
            axis=1)
        dtn_part = dtn_part.T
        # 最后求和
        tbc_matrix_real = np.concatenate((dr_part_real, np.zeros_like(dr_part_imag)), axis=1) - dtn_part.real
        tbc_matrix_imag = np.concatenate((np.zeros_like(dr_part_real), dr_part_imag), axis=1) - dtn_part.imag
        # 计算右端
        tbc_right = np.zeros(shape=(nop, 1))
        return tbc_matrix_real, tbc_matrix_imag, tbc_right, tbc_right, dtn_part, phi_in_hat

    def neumann_boundary_matrix(self, neumann_boundary_points):
        """
        该函数接收n_neu个边界采样点(tensor)，输出n_neu * M的tbc矩阵以及右端项
        每一行均表示该采样点上的M个tbc条件
        其实就是在D边界上求法向导
        在此代码中，为圆形边界，故法向即为径向
        """
        neu_matrix_real = torch.zeros(neumann_boundary_points.size(0), self.M)
        neu_matrix_imag = torch.zeros(neumann_boundary_points.size(0), self.M)
        nb_xx = neumann_boundary_points[:, 0].unsqueeze(1).requires_grad_(True)
        nb_yy = neumann_boundary_points[:, 1].unsqueeze(1).requires_grad_(True)
        Ips = torch.cat((nb_xx, nb_yy), dim=1)
        phis_real, phis_imag = self(Ips, 'sub_layer_output')
        for j in range(0, self.M):
            # phis = snnd_r(Ips)
            phi_j_real = phis_real[:, j].unsqueeze(1)
            one_grad_x = \
                torch.autograd.grad(outputs=phi_j_real, inputs=nb_xx, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            one_grad_y = \
                torch.autograd.grad(outputs=phi_j_real, inputs=nb_yy, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            Aj = (one_grad_x.detach() * nb_xx.detach() + one_grad_y.detach() * nb_yy.detach()) / torch.sqrt(
                nb_xx.detach() ** 2 + nb_yy.detach() ** 2)  # 梯度乘以法向
            neu_matrix_real[:, j] = Aj.squeeze()

            phi_j_imag = phis_imag[:, j].unsqueeze(1)
            one_grad_x = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=nb_xx, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            one_grad_y = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=nb_yy, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            Aj = (one_grad_x.detach() * nb_xx.detach() + one_grad_y.detach() * nb_yy.detach()) / torch.sqrt(
                nb_xx.detach() ** 2 + nb_yy.detach() ** 2)  # 梯度乘以法向
            neu_matrix_imag[:, j] = Aj.squeeze()
        # neu_matrix = torch.cat((neu_matrix_real, neu_matrix_imag), dim=0)

        neu_right_real = AS_problem1.obstacle_boundary_condition(neumann_boundary_points.detach()).unsqueeze(1).real
        neu_right_imag = AS_problem1.obstacle_boundary_condition(neumann_boundary_points.detach()).unsqueeze(1).imag
        return neu_matrix_real, neu_matrix_imag, neu_right_real, neu_right_imag

    def dirichlet_boundary_matrix(self, dirichlet_boundary_points):
        """
        该函数接收n_neu个边界采样点(tensor)，输出n_neu * M的tbc矩阵以及右端项
        每一行均表示该采样点上的M个tbc条件
        其实就是在D边界上求法向导
        在此代码中，为圆形边界，故法向即为径向
        """

        nb_xx = dirichlet_boundary_points[:, 0].unsqueeze(1).requires_grad_(True)
        nb_yy = dirichlet_boundary_points[:, 1].unsqueeze(1).requires_grad_(True)
        Ips = torch.cat((nb_xx, nb_yy), dim=1)
        phis_real, phis_imag = self(Ips, 'sub_layer_output')

        diu_right_real = AS_problem1.obstacle_boundary_condition(dirichlet_boundary_points.detach()).unsqueeze(1).real
        diu_right_imag = AS_problem1.obstacle_boundary_condition(dirichlet_boundary_points.detach()).unsqueeze(1).imag
        return phis_real, phis_imag, diu_right_real, diu_right_imag

    def inner_pde_matrix(self, pde_points):
        """
        该函数接收n_in个边界采样点，输出n_in * M的tbc矩阵以及右端项(为零)
        每一行均表示该采样点上的M个tbc条件
        按方程来定
        """
        # start_im = time.time()
        pde_matrix_real = torch.zeros(pde_points.size(0), self.M)
        pde_matrix_imag = torch.zeros(pde_points.size(0), self.M)
        pde_xx = pde_points[:, 0].unsqueeze(1).requires_grad_(True)
        pde_yy = pde_points[:, 1].unsqueeze(1).requires_grad_(True)
        Ips = torch.cat((pde_xx, pde_yy), dim=1)
        phis_real, phis_imag = self(Ips, 'sub_layer_output')
        # phi_done = time.time()
        for j in range(0, self.M):
            # one_turn = time.time()
            phi_j_real = phis_real[:, j].unsqueeze(1)
            one_grad_x_real = \
                torch.autograd.grad(outputs=phi_j_real, inputs=pde_xx, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            two_grad_x_real = \
                torch.autograd.grad(outputs=one_grad_x_real, inputs=pde_xx,
                                    grad_outputs=torch.ones_like(one_grad_x_real),
                                    create_graph=True)[0].detach()
            one_grad_y_real = \
                torch.autograd.grad(outputs=phi_j_real, inputs=pde_yy, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            two_grad_y_real = \
                torch.autograd.grad(outputs=one_grad_y_real, inputs=pde_yy,
                                    grad_outputs=torch.ones_like(one_grad_y_real),
                                    create_graph=True)[0].detach()

            phi_j_imag = phis_imag[:, j].unsqueeze(1)
            one_grad_x_imag = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=pde_xx, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            two_grad_x_imag = \
                torch.autograd.grad(outputs=one_grad_x_imag, inputs=pde_xx,
                                    grad_outputs=torch.ones_like(one_grad_x_imag),
                                    create_graph=True)[0].detach()
            one_grad_y_imag = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=pde_yy, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            two_grad_y_imag = \
                torch.autograd.grad(outputs=one_grad_y_imag, inputs=pde_yy,
                                    grad_outputs=torch.ones_like(one_grad_y_imag),
                                    create_graph=True)[0].detach()
            pde_matrix_real[:, j] = (
                AS_problem1.pde_residue(two_grad_x_real, two_grad_y_real, phi_j_real.detach())).squeeze()
            pde_matrix_imag[:, j] = (
                AS_problem1.pde_residue(two_grad_x_imag, two_grad_y_imag, phi_j_imag.detach())).squeeze()
        pde_matrix = torch.cat((pde_matrix_real, pde_matrix_imag), dim=0)

        pde_right_real = AS_problem1.right_hand(self.inner_points.detach()).unsqueeze(1).real
        pde_right_imag = AS_problem1.right_hand(self.inner_points.detach()).unsqueeze(1).imag
        pde_right = torch.cat(
            (AS_problem1.right_hand(self.inner_points.detach()).unsqueeze(1).real,
             AS_problem1.right_hand(self.inner_points.detach()).unsqueeze(1).imag), dim=0)
        return pde_matrix_real, pde_matrix_imag, pde_right_real, pde_right_imag

    def cal_projector_res(self):
        """计算真实解在当前SNN子空间内的投影和余项(在随机验证点上)"""
        # 先算真实解在验证点上的值向量
        test_point = self.verify_points
        ue = AS_problem1.exact_solution(test_point).unsqueeze(1)
        ue_real_part = ue.real
        ue_imag_part = ue.imag

        # 再算当前SNN子空间在验证点上的值矩阵
        phis_real, phis_imag = self(test_point, 'sub_layer_output')

        # 计算投影系数
        project_arrow_real = ue_real_part.T @ phis_real
        project_arrow_imag = ue_imag_part.T @ phis_imag

        # 计算投影余项
        res_real = ue_real_part - phis_real @ project_arrow_real.T
        res_imag = ue_imag_part - phis_imag @ project_arrow_imag.T

        # 计算余项的l2模求和
        resmod = torch.sqrt(torch.sum(res_real ** 2)) + torch.sqrt(torch.sum(res_imag ** 2))

        return resmod, project_arrow_real, project_arrow_imag

    def cal_rank(self):
        phis_real = self(self.full_points, 'sub_layer_output')[0].detach().numpy()
        rank = np.linalg.matrix_rank(phis_real)
        print('训练后弱相关基函数数目为' + str(rank))

    def test_error(self, points_class='full', plot_flag=True, plot_loss_after_lst=False, filename=None):
        """计算当前网络误差"""
        if points_class == 'full':
            test_points = self.full_points
        elif points_class == 'verify':
            test_points = self.verify_points
        else:
            raise ValueError('point_class应为full或verify')
        # 计算SNND网络的解
        u_SNN_real, u_SNN_imag = self(test_points, 'full_net')
        u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
        # 计算得到SNND解和真解之间的误差
        e_solution = AS_problem1.exact_solution(test_points).detach().numpy()[:, np.newaxis]
        errors = e_solution - u_SNND
        errors_plot = np.sqrt(errors * errors.conj()).real
        L2_error = np.sqrt(np.sum(errors * errors.conj())).real
        relative_L2_error = L2_error / np.sqrt(np.sum(e_solution * e_solution.conj())).real
        MSE_error = L2_error ** 2
        # 计算当前网络的损失
        final_loss = self.loss_function([1, 1])[0].detach()
        if plot_loss_after_lst is True:
            self.losses = nn.Parameter(torch.cat((self.losses, final_loss), dim=0)).requires_grad_(False)
            plot_losses(self.losses, net_name=self.NetName)

        if plot_flag:
            self.plots(points_class=points_class, values=errors_plot, filename=filename)
        return relative_L2_error, MSE_error, final_loss

    def plots(self, points_class='full', values=None, filename=None):
        """默认绘制SNND目前的解，若values有输入，则绘制values值的图像"""

        if values is None:
            if points_class == 'full':
                test_points = self.full_points
            elif points_class == 'verify':
                test_points = self.verify_points
            else:
                raise ValueError('point_class应为full或verify')
            # 计算坐标，绘图
            x = test_points[:, 0].detach().numpy()
            y = test_points[:, 1].detach().numpy()
            # 计算SNND网络的解
            u_SNN_real, u_SNN_imag = self(test_points, 'full_net')
            u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
            # 绘制SNN解实虚部并展示
            # SNN解实部
            plt.figure(1)
            plt.scatter(x, y, c=u_SNND.real, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            if filename is None:
                plt.savefig(self.NetName + '_Solution_RealPart.png')
            else:
                plt.savefig(filename + '_Solution_RealPart.png')
            plt.close()
            # SNN解虚部
            plt.figure(2)
            plt.scatter(x, y, c=u_SNND.imag, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            if filename is None:
                plt.savefig(self.NetName + '_Solution_ImagPart.png')
            else:
                plt.savefig(filename + '_Solution_ImagPart.png')
            plt.close()

            # 计算二乘前解
            phis_SNN_real, phis_SNN_imag = self(test_points, 'sub_layer_output')
            u_ori = (torch.sum(phis_SNN_real, dim=1) + 1j * torch.sum(phis_SNN_imag, dim=1)).detach().numpy()
            # 绘制二乘前解实虚部并展示
            # 二乘前解实部
            plt.figure(1)
            plt.scatter(x, y, c=u_ori.real, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            if filename is None:
                plt.savefig(self.NetName + '_OriSolution_RealPart.png')
            else:
                plt.savefig(filename + '_OriSolution_RealPart.png')
            plt.close()
            # SNN解虚部
            plt.figure(2)
            plt.scatter(x, y, c=u_ori.imag, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            if filename is None:
                plt.savefig(self.NetName + '_OriSolution_ImagPart.png')
            else:
                plt.savefig(filename + '_OriSolution_ImagPart.png')
            plt.close()
        else:
            if points_class == 'full':
                test_points = self.full_points
                # 计算坐标，绘图
                x = test_points[:, 0].detach().numpy()
                y = test_points[:, 1].detach().numpy()
                # 计算SNND网络的解
                u_SNN_real, u_SNN_imag = self(test_points, 'full_net')
                u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
                # 配置点上的误差图像
                plt.figure(3)
                plt.scatter(x, y, c=values, cmap='viridis')
                plt.colorbar()  # 显示颜色条
                plt.xlabel('x')
                plt.ylabel('y')
                if filename is None:
                    plt.savefig(self.NetName + '_ErrorFig.png')
                else:
                    plt.savefig(filename + '_ErrorFig.png')
                plt.close()
            elif points_class == 'verify':
                test_points = self.verify_points
                # 计算坐标，绘图
                x = test_points[:, 0].detach().numpy()
                y = test_points[:, 1].detach().numpy()
                # 计算SNND网络的解
                u_SNN_real, u_SNN_imag = self(test_points, 'full_net')
                u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
                # 验证点上的误差图像
                plt.figure(4)
                plt.scatter(x, y, c=values, cmap='viridis')
                plt.colorbar()  # 显示颜色条
                plt.xlabel('x')
                plt.ylabel('y')
                if filename is None:
                    plt.savefig(self.NetName + '_VError.png')
                else:
                    plt.savefig(filename + '_VError.png')
                plt.close()
            else:
                raise ValueError('point_class应为full或verify')

    def record_net_value(self, points, flag):
        rec_xx = points[:, 0].unsqueeze(1).requires_grad_(True)
        rec_yy = points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((rec_xx, rec_yy), dim=1)
        value_r, value_i = self(xy_for_input, 'full_net')

        one_grad_x_real = \
            torch.autograd.grad(outputs=value_r, inputs=rec_xx, grad_outputs=torch.ones_like(value_r),
                                create_graph=True)[0]
        two_grad_x_real = \
            torch.autograd.grad(outputs=one_grad_x_real, inputs=rec_xx, grad_outputs=torch.ones_like(one_grad_x_real),
                                create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=value_r, inputs=rec_yy, grad_outputs=torch.ones_like(value_r),
                                create_graph=True)[0]
        two_grad_y_real = \
            torch.autograd.grad(outputs=one_grad_y_real, inputs=rec_yy, grad_outputs=torch.ones_like(one_grad_y_real),
                                create_graph=True)[0]

        one_grad_x_imag = \
            torch.autograd.grad(outputs=value_i, inputs=rec_xx, grad_outputs=torch.ones_like(value_i),
                                create_graph=True)[0]
        two_grad_x_imag = \
            torch.autograd.grad(outputs=one_grad_x_imag, inputs=rec_xx,
                                grad_outputs=torch.ones_like(one_grad_x_imag),
                                create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=value_i, inputs=rec_yy, grad_outputs=torch.ones_like(value_i),
                                create_graph=True)[0]
        two_grad_y_imag = \
            torch.autograd.grad(outputs=one_grad_y_imag, inputs=rec_yy,
                                grad_outputs=torch.ones_like(one_grad_y_imag),
                                create_graph=True)[0]

        """返回一个两次打包的tuple"""
        # [0]为零阶导数据，[1]为1，[2]为2
        return ((value_r.detach().to(device), value_i.detach().to(device)), (
            one_grad_x_real.detach().to(device), one_grad_y_real.detach().to(device),
            one_grad_x_imag.detach().to(device), one_grad_y_imag.detach().to(device)), (
                    two_grad_x_real.detach().to(device), two_grad_y_real.detach().to(device),
                    two_grad_x_imag.detach().to(device), two_grad_y_imag.detach().to(device)))

    def loss_train_with_value(self, PDE_H2value, OBS_H2value, TBC_H2value, regularisation_parameter):
        """PDELoss & 内部H2Loss"""
        all_pde_loss, pde_PINN_loss, pde_h2_loss = self.pde_loss_function(
            regularisation_parameter=regularisation_parameter, value=PDE_H2value, )
        """BCLoss & 内部H2Loss"""
        if self.bc_type == 'D':
            all_bc_loss, bc_PINN_loss, bc_h2_loss = self.bc_loss_function_d(
                regularisation_parameter=regularisation_parameter, value=OBS_H2value)
        elif self.bc_type == 'N':
            all_bc_loss, bc_PINN_loss, bc_h2_loss = self.bc_loss_function_n(
                regularisation_parameter=regularisation_parameter, value=OBS_H2value)
        else:
            raise ValueError(
                'bc_type应为D或N')
        """TBCLoss & 内部H2Loss"""
        all_tbc_loss, tbc_PINN_loss, tbc_h2_loss = self.tbc_loss_function(
            regularisation_parameter=regularisation_parameter, value=TBC_H2value)
        """计算loss"""
        loss_train = all_pde_loss.mean() + all_bc_loss.mean() + all_tbc_loss.mean()
        PINN_loss = pde_PINN_loss.mean() + bc_PINN_loss.mean() + tbc_PINN_loss.mean()
        H2_loss = pde_h2_loss.mean() + bc_h2_loss.mean() + tbc_h2_loss.mean()

        return loss_train, PINN_loss, H2_loss

    def train_loop_in_value(self, maxepoches, PDE_H2value, OBS_H2value, TBC_H2value, error_bound, eb_type,
                            hyper_parameters=None
                            , regularisation_parameter=None, filename=None):
        time1 = time.time()
        if hyper_parameters is None:
            hyper_parameters = [1, 1]
        if regularisation_parameter is None:
            hyper_parameters = 0
        losses_this_train = torch.zeros(maxepoches).to(device)  # 为记录losses预分配内存
        h2losses_this_train = torch.zeros(maxepoches).to(device)  # 为记录losses预分配内存
        self.to(device)
        for epoch in range(1, maxepoches + 1):
            loss_train, PINN_loss, H2_loss = self.loss_train_with_value(PDE_H2value, OBS_H2value, TBC_H2value,
                                                                        regularisation_parameter)
            h2losses_this_train[epoch - 1] = H2_loss.detach()
            losses_this_train[epoch - 1] = PINN_loss.detach()
            if epoch == 1:
                loss0 = loss_train
                print('总损失' + str(loss_train) + 'h2损失' + str(H2_loss) + '，PINN损失' + str(PINN_loss))
                print('当前迭代步' + str(epoch))
            if epoch == 10:
                time2 = time.time()
                print('10步耗时' + str(time2 - time1))
            if epoch % 5000 == 0:
                print('总损失' + str(loss_train) + 'h2损失' + str(H2_loss) + '，PINN损失' + str(PINN_loss))
                print('当前迭代步' + str(epoch))

            if eb_type == None:
                # 默认使用绝对形式误差界
                if loss_train < error_bound:
                    print('总损失' + str(loss_train) + 'h2损失' + str(H2_loss) + '，PINN损失' + str(PINN_loss))
                    print('当前迭代步' + str(epoch))
                    break
            elif eb_type == 'percent':
                # 选percent则将误差降至某百分比就退出
                if loss_train < error_bound * loss0:
                    print('总损失' + str(loss_train) + 'h2损失' + str(H2_loss) + '，PINN损失' + str(PINN_loss))
                    print('当前迭代步' + str(epoch))
                    break
            else:
                raise ValueError('eb_type可设为percent或None(绝对界)')
            # BP并更新参数
            self.optimizer.zero_grad()
            loss_train.backward()
            self.optimizer.step()
        # 训练循环结束，将网络置回cpu
        self.cpu()
        # 删除losses末尾的零，装进self.losses中
        losses_this_train = losses_this_train.cpu()
        non_zero_id = losses_this_train.nonzero(as_tuple=False).squeeze()
        losses_this_train = losses_this_train[non_zero_id]
        self.losses = nn.Parameter(torch.cat((self.losses, losses_this_train), dim=0)).requires_grad_(False)
        plot_losses(self.losses, net_name=self.NetName, filename=filename)
        # 删除h2losses末尾的零，装进self.h2losses中
        h2losses_this_train = h2losses_this_train.cpu()
        non_zero_idh2 = h2losses_this_train.nonzero(as_tuple=False).squeeze()
        h2losses_this_train = h2losses_this_train[non_zero_idh2]
        self.h2losses = nn.Parameter(torch.cat((self.h2losses, h2losses_this_train), dim=0)).requires_grad_(False)
        plot_h2losses(self.h2losses, net_name=self.NetName, filename=filename)
        # 记录此次训练的epoches
        self.epoches = nn.Parameter(torch.cat((self.epoches, torch.tensor([epoch])), dim=0)).requires_grad_(False)
        return epoch, loss_train, losses_this_train

    def guided_continue_train(self, max_epoches, hyper_parameters, regularisation_parameter, error_bound=0,
                              eb_type=None, filename=None):
        # 记录当前（最小二乘后网络的形态(零、一、二阶导数值)）
        """PDELoss & 内部H2Loss"""
        PDE_H2value = self.record_net_value(self.inner_points, 'PDE')
        """BCLoss & 内部H2Loss"""
        OBS_H2value = self.record_net_value(self.obstacle_points, 'OBS')
        """TBCLoss & 内部H2Loss"""
        TBC_H2value = self.record_net_value(self.calculation_boundary_points, 'TBC')

        # 让omega复位为1，使用监督学习继续训练
        self.output_R.weight = nn.Parameter(torch.ones(self.M, 1).t()).requires_grad_(False)
        self.output_I.weight = nn.Parameter(torch.ones(self.M, 1).t()).requires_grad_(False)
        self.train_loop_in_value(max_epoches, PDE_H2value, OBS_H2value, TBC_H2value, hyper_parameters=hyper_parameters,
                                 regularisation_parameter=regularisation_parameter, error_bound=error_bound,
                                 eb_type=eb_type, filename=filename)

    def get_PHDensity_distribution(self, filename=None):
        tao = 0.1

        # 找到初始采样点在最后隐层40维空间中的象
        HighDImage_real, HighDImage_imag = self(self.full_points, flag='last_hidden_layer_output')
        HighDImage_real = HighDImage_real.detach()
        # 提取出前两维
        SlicingImage_real = HighDImage_real[:, [0, 1]]

        # 画个网格
        bxy = 2
        axy = -2
        n = 500
        hx = (bxy - axy) / n
        hy = (bxy - axy) / n
        x_in = torch.linspace(axy + hx, bxy - hx, n - 2).unsqueeze(0)
        xx_in = x_in.repeat(n - 2, 1)
        xx_in = xx_in.reshape(-1, 1)
        y_in = torch.linspace(axy + hy, bxy - hy, n - 2).unsqueeze(1)
        yy_in = y_in.repeat(1, n - 2)
        yy_in = yy_in.reshape(-1, 1)
        mesh = torch.cat((xx_in, yy_in), dim=1)

        # 计算PHs
        alpha = self.nvector_R[[0, 1], :].T.detach()
        r = self.dist_R.detach()
        distances = torch.abs(alpha @ mesh.T + r.T)
        density = torch.sum(torch.sign(1 - 1 * torch.sign(distances - tao)), dim=0) / self.M

        # 计算坐标，绘图
        x = mesh[:, 0].detach().numpy()
        y = mesh[:, 1].detach().numpy()
        # 配置点上的误差图像
        plt.figure(10)
        plt.scatter(x, y, c=density, cmap='viridis')
        plt.scatter(SlicingImage_real[:, 0], SlicingImage_real[:, 1], c='red', marker='*')
        plt.colorbar()  # 显示颜色条
        plt.xlabel('x')
        plt.ylabel('y')

        if filename is None:
            plt.savefig(self.NetName + '_DensityFig.png')
        else:
            plt.savefig(filename + '_DensityFig.png')
        plt.close()

        # 计算每条超平面的斜率和截距
        ks = -alpha.numpy()[:, 0] / alpha.numpy()[:, 1]
        bs = -r.squeeze().numpy() / alpha.numpy()[:, 1]
        # 采样点
        nxx = 1000
        xx = np.linspace(axy, bxy, nxx)
        # 每个采样点上每条线的y值
        yy = ks[:, np.newaxis] * xx[np.newaxis, :] + bs[:, np.newaxis]
        # 创建图形和坐标轴
        fig, ax = plt.subplots()
        # 绘制每条直线
        for i in range(0, self.M):
            # 绘制直线
            ax.plot(xx, yy[i, :])

        plt.xlim(-5, 5)
        plt.ylim(-5, 5)
        if filename is None:
            plt.savefig(self.NetName + '_PHFig.png')
        else:
            plt.savefig(filename + '_PHFig.png')
        plt.close()

    def get_PHDensity_on_samples(self, filename=None):
        tao = 0.1

        # 找到初始采样点在最后隐层40维空间中的象
        HighDImage_real, HighDImage_imag = self(self.full_points, flag='last_hidden_layer_output')
        HighDImage_real = HighDImage_real.detach()
        HighDImage_imag = HighDImage_imag.detach()

        # 计算PHs
        alpha = self.nvector_R.T.detach()
        r = self.dist_R.detach()
        distances = torch.abs(alpha @ HighDImage_real.T + r.T)
        density = torch.sum(torch.sign(1 - 1 * torch.sign(distances - tao)), dim=0) / self.M

        # 计算坐标，绘图
        x = self.full_points[:, 0].detach().numpy()
        y = self.full_points[:, 1].detach().numpy()
        # 配置点上的误差图像
        plt.figure(10)
        plt.scatter(x, y, c=density, cmap='viridis')
        plt.colorbar()  # 显示颜色条
        plt.xlabel('x')
        plt.ylabel('y')

        if filename is None:
            plt.savefig(self.NetName + '_DensityOnSampleFig.png')
        else:
            plt.savefig(filename + '_DensityOnSampleFig.png')
        plt.close()

        # 计算某几条超平面在原始计算域中的图像，即子空间函数
        # HighDImage_real, HighDImage_imag = self(self.full_points, flag='last_hidden_layer_output')
        # HighDImage_real = HighDImage_real.detach()
        # HighDImage_imag = HighDImage_imag.detach()

    def cal_bases_mod_and_normalize(self, flag=None, filename=None):
        # 求基的l2模
        bases_R, bases_I = self(self.full_points, 'sub_layer_output')
        bases_R = bases_R.detach()
        bases_I = bases_I.detach()
        basesmod_R = torch.sqrt(torch.sum(bases_R ** 2, dim=1))
        basesmod_I = torch.sqrt(torch.sum(bases_I ** 2, dim=1))
        print('实部网络各个基函数的模为' + str(basesmod_R))
        print('虚部网络各个基函数的模为' + str(basesmod_I))

        # print('实部网络各个基函数的最大值为' + str(basesmax_R))
        # print('虚部网络各个基函数的最小值为' + str(basesmin_I))

        # 绘制全部基在每个采样点上的值的箱形图，为检查基是否退化为常数
        # 创建一个包含一个子图的画布
        fig, ax = plt.subplots()
        # 绘制每个数据集的箱型图
        for pos in range(0, self.M):
            ax.boxplot(bases_R[:, pos], positions=[pos + 1], patch_artist=True)
        if filename is None:
            plt.savefig(self.NetName + '_RangesOfBases.png')
        else:
            plt.savefig(filename + '_RangesOfBases.png')
        plt.close()


        if flag == 'do':
            self.KR = nn.Parameter(1 / torch.max(basesmod_R)).requires_grad_(False)
            self.KI = nn.Parameter(1 / torch.max(basesmod_I)).requires_grad_(False)
            # 求基的l2模，并归一化
            bases_R, bases_I = self(self.full_points, 'full_net')
            bases_R = bases_R.detach()
            bases_I = bases_I.detach()
            basesmod_R = torch.sqrt(torch.sum(bases_R ** 2, dim=1))
            basesmod_I = torch.sqrt(torch.sum(bases_I ** 2, dim=1))
            print(basesmod_R)
            print(basesmod_I)
        else:
            return


class ShallowSNN(nn.Module):

    def __init__(self, net_name, depth, wides, num_of_subspaces, uni_init_aa, inner_points, obstacle_points,
                 calculation_boundary_points, verify_points, tbc_fn=10):
        super(ShallowSNN, self).__init__()
        # self.normalize_l = NormalizeLayer(min_pxy, max_pxy)
        self.NetName = net_name
        self.kappa = AS_problem1.kappa
        """实虚双网"""
        self.M = num_of_subspaces
        self.subspace_l_R = nn.Linear(AS_problem1.dim, num_of_subspaces)
        self.subspace_l_I = nn.Linear(AS_problem1.dim, num_of_subspaces)

        """初始化"""
        if uni_init_aa == 'Xavier':
            for m in self.modules():
                if isinstance(m, nn.Linear):
                    nn.init.xavier_uniform_(m.weight)
                    # init.uniform_(m.weight, a=-aa, b=aa)
        else:
            aa = uni_init_aa
            for m in self.modules():
                if isinstance(m, nn.Linear):
                    init.uniform_(m.weight, a=-aa, b=aa)

        """输出层"""
        self.output_R = nn.Linear(num_of_subspaces, 1, bias=False)
        self.output_R.weight = nn.Parameter(torch.ones(num_of_subspaces, 1).t()).requires_grad_(False)
        self.output_I = nn.Linear(num_of_subspaces, 1, bias=False)
        self.output_I.weight = nn.Parameter(torch.ones(num_of_subspaces, 1).t()).requires_grad_(False)

        """配置点"""
        self.inner_points = nn.Parameter(inner_points).requires_grad_(False)
        self.obstacle_points = nn.Parameter(obstacle_points).requires_grad_(False)
        self.calculation_boundary_points = nn.Parameter(calculation_boundary_points).requires_grad_(False)
        self.full_points = nn.Parameter(
            torch.cat((inner_points, obstacle_points, calculation_boundary_points), dim=0)).requires_grad_(False)
        self.verify_points = nn.Parameter(verify_points).requires_grad_(False)

        """bc_loss所需数据"""
        self.bc_type = AS_problem1.bc_type
        if self.bc_type == 'D':
            self.g = nn.Parameter(
                AS_problem1.obstacle_boundary_condition(self.obstacle_points).unsqueeze(1)).requires_grad_(False)
        elif self.bc_type == 'N':
            self.gd = nn.Parameter(
                AS_problem1.obstacle_boundary_condition(self.obstacle_points).unsqueeze(1)).requires_grad_(False)
        else:
            raise ValueError(
                'bc_type取D或N')

        """tbc_loss所需数据"""
        self.Int_Points_XY = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[0]).requires_grad_(False)
        self.eint_R = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[1]).requires_grad_(
            False)
        self.eint_I = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[2]).requires_grad_(
            False)
        self.hnkreint_R = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[3]).requires_grad_(False)
        self.hnkreint_I = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[4]).requires_grad_(False)
        self.tbc_r = AS_problem1.tbc_r

        """优化器"""
        self.optimizer = torch.optim.Adam(self.parameters(), lr=0.001, eps=10 ** (-8))

        """记录训练过程的参数"""
        # 这里先定义一个losses用于记录SNN网络整个训练阶段所有的loss
        self.losses = nn.Parameter(torch.tensor([])).requires_grad_(False)
        # 定义记录H2loss的向量
        self.h2losses = nn.Parameter(torch.tensor([])).requires_grad_(False)
        # 定义epoches用于记录SNN网络每次训练所用的epoch
        self.epoches = nn.Parameter(torch.tensor([])).requires_grad_(False)

    def set_lr(self, learn_rate=0.001):
        self.optimizer = torch.optim.Adam(self.parameters(), lr=learn_rate, eps=10 ** (-8))

    def forward(self, points, flag):

        sub_bases_R = torch.tanh(self.subspace_l_R(points))

        sub_bases_I = torch.tanh(self.subspace_l_I(points))

        if flag == 'full_net':
            output_real = self.output_R(sub_bases_R)
            output_imag = self.output_I(sub_bases_I)
            return output_real, output_imag
        elif flag == 'sub_layer_output':
            return sub_bases_R, sub_bases_I
        else:
            raise ValueError('flag取full_net或sub_layer_output')

    def pde_loss_function(self, regularisation_parameter=0, value=None):
        # PDE part PINN Loss
        train_xx = self.inner_points[:, 0].unsqueeze(1).requires_grad_(True)
        train_yy = self.inner_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((train_xx, train_yy), dim=1)
        u_train_real, u_train_imag = self(xy_for_input, 'full_net')

        one_grad_x_real = \
            torch.autograd.grad(outputs=u_train_real, inputs=train_xx, grad_outputs=torch.ones_like(u_train_real),
                                create_graph=True)[0]
        two_grad_x_real = \
            torch.autograd.grad(outputs=one_grad_x_real, inputs=train_xx,
                                grad_outputs=torch.ones_like(one_grad_x_real),
                                create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=u_train_real, inputs=train_yy, grad_outputs=torch.ones_like(u_train_real),
                                create_graph=True)[0]
        two_grad_y_real = \
            torch.autograd.grad(outputs=one_grad_y_real, inputs=train_yy,
                                grad_outputs=torch.ones_like(one_grad_y_real),
                                create_graph=True)[0]

        one_grad_x_imag = \
            torch.autograd.grad(outputs=u_train_imag, inputs=train_xx, grad_outputs=torch.ones_like(u_train_imag),
                                create_graph=True)[0]
        two_grad_x_imag = \
            torch.autograd.grad(outputs=one_grad_x_imag, inputs=train_xx,
                                grad_outputs=torch.ones_like(one_grad_x_imag),
                                create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=u_train_imag, inputs=train_yy, grad_outputs=torch.ones_like(u_train_imag),
                                create_graph=True)[0]
        two_grad_y_imag = \
            torch.autograd.grad(outputs=one_grad_y_imag, inputs=train_yy,
                                grad_outputs=torch.ones_like(one_grad_y_imag),
                                create_graph=True)[0]

        au_r = AS_problem1.pde_residue(two_grad_x_real, two_grad_y_real, u_train_real)
        au_i = AS_problem1.pde_residue(two_grad_x_imag, two_grad_y_imag, u_train_imag)
        pde_loss_point_wise = ((au_r) ** 2 + (au_i) ** 2)

        # inner H2 Loss
        if not value is None:
            value_loss = (u_train_real - value[0][0]) ** 2 + (u_train_imag - value[0][1]) ** 2
            grad1_loss = (one_grad_x_real - value[1][0]) ** 2 + (one_grad_y_real - value[1][1]) ** 2 + (
                    one_grad_x_imag - value[1][2]) ** 2 + (one_grad_y_imag - value[1][3]) ** 2
            grad2_loss = (two_grad_x_real - value[2][0]) ** 2 + (two_grad_y_real - value[2][1]) ** 2 + (
                    two_grad_x_imag - value[2][2]) ** 2 + (two_grad_y_imag - value[2][3]) ** 2
            pde_h2loss = value_loss + grad1_loss + grad2_loss
            return regularisation_parameter * pde_loss_point_wise + pde_h2loss, pde_loss_point_wise, pde_h2loss

        return pde_loss_point_wise

    def bc_loss_function_d(self, regularisation_parameter=0, value=None):
        # BC part(PINN)(D)
        bc_xx = self.obstacle_points[:, 0].unsqueeze(1).requires_grad_(True)
        bc_yy = self.obstacle_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((bc_xx, bc_yy), dim=1)
        ubc_train_real, ubc_train_imag = self(xy_for_input, 'full_net')
        bc_loss_point_wise = ((ubc_train_real - self.g.real) ** 2 + (ubc_train_imag - self.g.imag) ** 2)

        # H2 Loss part, 既然bc只要求D型，那也不用全带上
        if not value is None:
            value_loss = (ubc_train_real - value[0][0]) ** 2 + (ubc_train_imag - value[0][1]) ** 2
            # grad1_loss = (one_grad_x_real - value[1][0]) ** 2 + (one_grad_y_real - value[1][1]) ** 2 + (
            #         one_grad_x_imag - value[1][2]) ** 2 + (one_grad_y_imag - value[1][3]) ** 2
            # grad2_loss = (two_grad_x_real - value[2][0]) ** 2 + (two_grad_y_real - value[2][1]) ** 2 + (
            #         two_grad_x_imag - value[2][2]) ** 2 + (two_grad_y_imag - value[2][3]) ** 2
            pde_h2loss = value_loss
            return regularisation_parameter * bc_loss_point_wise + pde_h2loss, bc_loss_point_wise, pde_h2loss

        return bc_loss_point_wise

    def bc_loss_function_n(self, regularisation_parameter=0, value=None):
        # BC part(PINN)(D)
        bc_xx = self.obstacle_points[:, 0].unsqueeze(1).requires_grad_(True)
        bc_yy = self.obstacle_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((bc_xx, bc_yy), dim=1)
        ubc_train_real, ubc_train_imag = self(xy_for_input, 'full_net')
        one_grad_x_real = \
            torch.autograd.grad(outputs=ubc_train_real, inputs=bc_xx,
                                grad_outputs=torch.ones_like(ubc_train_real), create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=ubc_train_real, inputs=bc_yy,
                                grad_outputs=torch.ones_like(ubc_train_real), create_graph=True)[0]
        one_grad_x_imag = \
            torch.autograd.grad(outputs=ubc_train_imag, inputs=bc_xx,
                                grad_outputs=torch.ones_like(ubc_train_imag), create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=ubc_train_imag, inputs=bc_yy,
                                grad_outputs=torch.ones_like(ubc_train_imag), create_graph=True)[0]
        gradn_ubc_train_real = ((one_grad_x_real * bc_xx.detach() + one_grad_y_real * bc_yy.detach())
                                / torch.sqrt(bc_xx.detach() ** 2 + bc_yy.detach() ** 2))  # 梯度乘以法向
        gradn_ubc_train_imag = ((one_grad_x_imag * bc_xx.detach() + one_grad_y_imag * bc_yy.detach())
                                / torch.sqrt(bc_xx.detach() ** 2 + bc_yy.detach() ** 2))  # 梯度乘以法向
        bc_loss_point_wise = ((gradn_ubc_train_real - self.gd.real) ** 2 + (gradn_ubc_train_imag - self.gd.imag) ** 2)

        # bc H2 Loss
        if not value is None:
            value_loss = (ubc_train_real - value[0][0]) ** 2 + (ubc_train_real - value[0][1]) ** 2
            grad1_loss = (one_grad_x_real - value[1][0]) ** 2 + (one_grad_y_real - value[1][1]) ** 2 + (
                    one_grad_x_imag - value[1][2]) ** 2 + (one_grad_y_imag - value[1][3]) ** 2
            # grad2_loss = (two_grad_x_real - value[2][0]) ** 2 + (two_grad_y_real - value[2][1]) ** 2 + (
            #         two_grad_x_imag - value[2][2]) ** 2 + (two_grad_y_imag - value[2][3]) ** 2
            pde_h2loss = value_loss + grad1_loss
            return regularisation_parameter * bc_loss_point_wise + pde_h2loss, bc_loss_point_wise, pde_h2loss
        return bc_loss_point_wise

    def tbc_loss_function(self, regularisation_parameter=0, value=None):
        # tbc part(法向导等于DtNu)
        """法向导"""
        tbc_xx = self.calculation_boundary_points[:, 0].unsqueeze(1).requires_grad_(True)
        tbc_yy = self.calculation_boundary_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((tbc_xx, tbc_yy), dim=1)
        u_tbc_train_real, u_tbc_train_imag = self(xy_for_input, 'full_net')
        one_grad_x_real = \
            torch.autograd.grad(outputs=u_tbc_train_real, inputs=tbc_xx,
                                grad_outputs=torch.ones_like(u_tbc_train_real), create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=u_tbc_train_real, inputs=tbc_yy,
                                grad_outputs=torch.ones_like(u_tbc_train_real), create_graph=True)[0]
        one_grad_x_imag = \
            torch.autograd.grad(outputs=u_tbc_train_imag, inputs=tbc_xx,
                                grad_outputs=torch.ones_like(u_tbc_train_imag), create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=u_tbc_train_imag, inputs=tbc_yy,
                                grad_outputs=torch.ones_like(u_tbc_train_imag), create_graph=True)[0]
        gradn_u_tbc_train_real = (
                                         one_grad_x_real.detach() * tbc_xx.detach() + one_grad_y_real.detach() * tbc_yy.detach()) / torch.sqrt(
            tbc_xx.detach() ** 2 + tbc_yy.detach() ** 2)  # 梯度乘以法向
        gradn_u_tbc_train_imag = (
                                         one_grad_x_imag.detach() * tbc_xx.detach() + one_grad_y_imag.detach() * tbc_yy.detach()) / torch.sqrt(
            tbc_xx.detach() ** 2 + tbc_yy.detach() ** 2)  # 梯度乘以法向
        """DtNu"""
        u_tbc_intp_real, u_tbc_intp_imag = self(self.Int_Points_XY, 'full_net')
        u_tbc_intp_real = u_tbc_intp_real.transpose(0, 1)
        u_tbc_intp_imag = u_tbc_intp_imag.transpose(0, 1)
        uhat_r = u_tbc_intp_real @ self.eint_R - u_tbc_intp_imag @ self.eint_I
        uhat_i = u_tbc_intp_real @ self.eint_I + u_tbc_intp_imag @ self.eint_R
        dtnu_r = (uhat_r @ self.hnkreint_R - uhat_i @ self.hnkreint_I).transpose(0, 1)
        dtnu_i = (uhat_r @ self.hnkreint_I + uhat_i @ self.hnkreint_R).transpose(0, 1)

        """法向导等于DtNu"""
        tbc_loss_point_wise = ((gradn_u_tbc_train_real - dtnu_r) ** 2 + (gradn_u_tbc_train_imag - dtnu_i) ** 2)

        # tbc H2 Loss
        if not value is None:
            value_loss = (u_tbc_train_real - value[0][0]) ** 2 + (u_tbc_train_real - value[0][1]) ** 2
            grad1_loss = (one_grad_x_real - value[1][0]) ** 2 + (one_grad_y_real - value[1][1]) ** 2 + (
                    one_grad_x_imag - value[1][2]) ** 2 + (one_grad_y_imag - value[1][3]) ** 2
            # grad2_loss = (two_grad_x_real - value[2][0]) ** 2 + (two_grad_y_real - value[2][1]) ** 2 + (
            #         two_grad_x_imag - value[2][2]) ** 2 + (two_grad_y_imag - value[2][3]) ** 2
            pde_h2loss = value_loss + grad1_loss
            return regularisation_parameter * tbc_loss_point_wise + pde_h2loss, tbc_loss_point_wise, pde_h2loss

        return tbc_loss_point_wise

    def loss_function(self, hyper_parameters):
        # PDE part
        pde_loss_point_wise = self.pde_loss_function()
        pde_loss = pde_loss_point_wise.mean()

        # BC part
        if self.bc_type == 'D':
            bc_loss_point_wise = self.bc_loss_function_d()
        elif self.bc_type == 'N':
            bc_loss_point_wise = self.bc_loss_function_n()
        else:
            raise ValueError(
                'bc_type应为D或N')
        bc_loss = bc_loss_point_wise.mean()

        # tbc part
        tbc_loss_point_wise = self.tbc_loss_function()
        tbc_loss = tbc_loss_point_wise.mean()

        # combine
        lam = hyper_parameters[0]
        eta = hyper_parameters[1]
        total_loss = pde_loss + lam * bc_loss + eta * tbc_loss

        return total_loss, pde_loss.detach(), bc_loss.detach(), tbc_loss.detach()

    def train_loop(self, maxepoches, loss_bound, hyper_parameters=None, random_sample=False, least_epoches=None,
                   filename=None):
        time1 = time.time()
        losses_this_train = torch.zeros(maxepoches).to(device)  # 为记录losses预分配内存
        if hyper_parameters is None:
            hyper_parameters = [1, 1]
        if random_sample is False:  # 检查是否启动随机采样
            print('不启用随机采样训练')
        elif random_sample is True:
            print('启用随机采样训练')
        self.to(device)
        for epoch in range(1, maxepoches + 1):
            # 若采用随机采样训练，则需要重新采样
            if random_sample is True:
                self.inner_points = nn.Parameter(
                    AS_problem1.random_sample(math.floor(math.sqrt(self.inner_points.shape[0])), 'inner').to(
                        device)).requires_grad_(False)
                self.obstacle_points = nn.Parameter(
                    AS_problem1.random_sample(self.obstacle_points.shape[0], 'obstacle').to(device)).requires_grad_(
                    False)
                self.calculation_boundary_points = nn.Parameter(
                    AS_problem1.random_sample(self.calculation_boundary_points.shape[0], 'calculation_boundary').to(
                        device)).requires_grad_(False)
            loss_train, pde_loss, bc_loss, tbc_loss = self.loss_function(hyper_parameters)
            losses_this_train[epoch - 1] = loss_train.detach()
            if epoch == 1:
                loss0 = loss_train
                print(
                    '总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                        bc_loss) + '，tbc损失' + str(
                        tbc_loss))
                print('当前迭代步' + str(epoch))
            if epoch == 10:
                time2 = time.time()
                print('10步耗时' + str(time2 - time1))
            if epoch % 5000 == 0 or epoch == maxepoches:
                print('总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                    bc_loss) + '，tbc损失' + str(tbc_loss))
                print('当前迭代步' + str(epoch))
            if loss_train < loss_bound and least_epoches is None:
                print('总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                    bc_loss) + '，tbc损失' + str(tbc_loss))
                print('当前迭代步' + str(epoch))
                break
            elif (not least_epoches is None) and loss_train < loss_bound and epoch > least_epoches:
                print('总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                    bc_loss) + '，tbc损失' + str(tbc_loss))
                print('当前迭代步' + str(epoch))
                break
            self.optimizer.zero_grad()
            loss_train.backward()
            self.optimizer.step()

        # 训练循环结束，将网络置回cpu
        self.cpu()
        # 删除losses末尾的零，装进self.losses中
        losses_this_train = losses_this_train.cpu()
        non_zero_id = losses_this_train.nonzero(as_tuple=False).squeeze()
        losses_this_train = losses_this_train[non_zero_id]
        self.losses = nn.Parameter(torch.cat((self.losses, losses_this_train), dim=0)).requires_grad_(False)
        plot_losses(self.losses, net_name=self.NetName, filename=filename)
        # 记录此次训练的epoches
        self.epoches = nn.Parameter(torch.cat((self.epoches, torch.tensor([epoch])), dim=0)).requires_grad_(False)
        return epoch, loss_train

    def least_sq(self, index=None, balance_parameter=None):
        """接下来构建最小二乘问题求omega"""
        # 构建内部最小二乘矩阵A_in,rb_in
        # start_get_innerA = time.time()
        (A_in_real, A_in_imag, rb_in_real, rb_in_imag) = self.inner_pde_matrix(self.inner_points)
        A_in_real = A_in_real.detach().numpy()
        A_in_imag = A_in_imag.detach().numpy()
        rb_in_real = rb_in_real.detach().numpy()
        rb_in_imag = rb_in_imag.detach().numpy()
        # 创建N条件障碍物表面的最小二乘矩阵A_obstacle， rb_obstacle
        # start_get_obA = time.time()
        if self.bc_type == 'D':
            (A_obstacle_real, A_obstacle_imag, rb_obstacle_real, rb_obstacle_imag) = self.dirichlet_boundary_matrix(
                self.obstacle_points)
        elif self.bc_type == 'N':
            (A_obstacle_real, A_obstacle_imag, rb_obstacle_real, rb_obstacle_imag) = self.neumann_boundary_matrix(
                self.obstacle_points)
        else:
            raise ValueError(
                'bc_type应为D或N')
        A_obstacle_real = A_obstacle_real.detach().numpy()
        A_obstacle_imag = A_obstacle_imag.detach().numpy()
        rb_obstacle_real = rb_obstacle_real.detach().numpy()
        rb_obstacle_imag = rb_obstacle_imag.detach().numpy()
        # 创建计算域边界上tbc条件的最小二乘矩阵A_tbc， rb_tbc  (需计算域边界为圆形)
        # start_get_tbcm = time.time()
        (A_tbc_real, A_tbc_imag, rb_tbc_real, rb_tbc_imag, DtN_matrix, Phi_in_hat) = self.tbc_boundary_matrix(
            self.calculation_boundary_points)

        # 组合边界和内部矩阵
        # 内部和障碍边界的矩阵都是分块的，tbc矩阵是稠密的
        A_in = np.concatenate((np.concatenate((A_in_real, np.zeros_like(A_in_imag)), axis=1),
                               np.concatenate((np.zeros_like(A_in_real), A_in_imag), axis=1)), axis=0)
        rb_in = np.concatenate((rb_in_real, rb_in_imag), axis=0)

        A_obstacle = np.concatenate((np.concatenate((A_obstacle_real, np.zeros_like(A_obstacle_imag)), axis=1),
                                     np.concatenate((np.zeros_like(A_obstacle_real), A_obstacle_imag), axis=1)), axis=0)
        rb_obstacle = np.concatenate((rb_obstacle_real, rb_obstacle_imag), axis=0)

        A_tbc = np.concatenate((A_tbc_real, A_tbc_imag), axis=0)
        rb_tbc = np.concatenate((rb_tbc_real, rb_tbc_imag), axis=0)

        # 归一化
        A_in_nd, rb_in_nd, a_in_row_max = normalizer(A_in, rb_in)
        A_obstacle_nd, rb_obstacle_nd, a_obs_row_max = normalizer(A_obstacle, rb_obstacle)
        A_tbc_nd, rb_tbc_nd, a_tbc_row_max = normalizer(A_tbc, rb_tbc)

        # 平衡参数 (归一是为了让每个基的作用相等)(这里引入的参数需要解决的是内部和边界的平衡问题：1.配置点数目不同导致的不平衡；2.原始矩阵A的大小不同导致的不平衡)
        # 因为归一时就是按照最值归一的，所以这里也用无穷范数（最值）配置超参数比较合理
        if balance_parameter is None:
            # 自动选取平衡参数
            Lambda_obs = self.inner_points.shape[0] / self.obstacle_points.shape[0] * (np.max(a_in_row_max)/np.max(a_obs_row_max))
            Lambda_tbc = self.inner_points.shape[0] / self.calculation_boundary_points.shape[0] * (
                    np.max(a_in_row_max) / np.max(a_tbc_row_max))
            # 二范数意义下的超参数 np.sqrt(np.sum(a_in_row_max**2)) / np.sqrt(np.sum(a_bc_row_max**2))
        else:
            Lambda_obs = balance_parameter[0]
            Lambda_tbc = balance_parameter[1]
        A_obstacle_nd = A_obstacle_nd * Lambda_obs
        rb_obstacle_nd = rb_obstacle_nd * Lambda_obs
        A_tbc_nd = A_tbc_nd * Lambda_tbc
        rb_tbc_nd = rb_tbc_nd * Lambda_tbc

        # 合并矩阵
        A_nd = np.concatenate((A_in_nd, A_obstacle_nd, A_tbc_nd), axis=0)
        rb_nd = np.concatenate((rb_in_nd, rb_obstacle_nd, rb_tbc_nd), axis=0)

        # 如需对基进行筛选，在此进行（并不是很好，浪费了些计算量）
        if not index is None:
            A_nd = np.concatenate((A_nd[:, index[0]], A_nd[:, index[1] + self.M]), axis=1)

        # 使用scipy里的最小二乘函数求解
        # start_linalg = time.time()
        omega_refined, res_real, rank, singular_values = linalg.lstsq(A_nd, rb_nd)
        # 计算矩阵条件数
        cond = np.max(singular_values) / np.min(singular_values)
        print('最小二乘矩阵的2范数条件数为' + str(cond))

        # end_linalg = time.time()
        # 计算最小二乘余项
        res_real = A_nd @ omega_refined - rb_nd
        res_real = np.sqrt(res_real * res_real.conj())
        print('实部最小二乘余项模为' + str(np.max(res_real)))
        print('目前omega绝对值范围为:(' + str(np.max(omega_refined)) + ',' + str(
            np.min(np.abs(omega_refined))) + ')')
        print('omega二范数为' + str(np.sqrt(np.sum(omega_refined**2))))

        omega_refined = omega_refined.T
        # 如需对基进行筛选，将选中的基代入，未选中的基得系数配置为0
        if not index is None:
            weight_output = np.zeros((1, 2 * self.M))
            weight_output[:, index[0]] = omega_refined[:, 0:len(index[0])]
            weight_output[:, (index[1]+self.M)] = omega_refined[:, len(index[0]):(len(index[0])+len(index[1]))]
            self.output_R.weight = nn.Parameter(torch.from_numpy(weight_output[:, 0:self.M]))
            self.output_I.weight = nn.Parameter(torch.from_numpy(weight_output[:, self.M:(2 * self.M)]))
        elif index is None:
            self.output_R.weight = nn.Parameter(torch.from_numpy(omega_refined[:, 0:self.M]))
            self.output_I.weight = nn.Parameter(torch.from_numpy(omega_refined[:, self.M:(2 * self.M)]))

        return omega_refined, cond

    def tbc_boundary_matrix(self, tbc_boundary_points):
        """
        该函数接收n_tbc个边界采样点，输出n_tbc * M的tbc矩阵以及右端项(为零)
        每一行均表示该采样点上的M个tbc条件
        分为两块，法向导和DtN算子
        """
        # 先计算法向导部分，等于neumann边界矩阵
        dr_part_real, dr_part_imag, nbr, nbi = self.neumann_boundary_matrix(tbc_boundary_points)

        # 计算DtN算子部分
        # 这里有两种误差，一是DtN截断误差，依赖于障碍物和计算域的半径关系指数收敛
        # 二是数值求积误差，需要控制
        nop = tbc_boundary_points.shape[0]
        tbc_boundary_points_np = tbc_boundary_points.clone().detach().numpy()
        # fn = 195  # 200不行，175行，为啥？？200最小二乘会出问题
        fn = 75
        Gauss_intp, w0 = roots_sh_legendre(5)
        # 先求phi的积分：1. 按照采样点来分割求积区间；2. 在每个小区间上用五点求积公式           【可能精度不够，慢慢调调试试】
        angles = np.angle(tbc_boundary_points_np[:, 0] + 1j * tbc_boundary_points_np[:, 1])[:, np.newaxis]
        anglesn = np.append(angles[1:nop], angles[0] + 2 * np.pi)[:, np.newaxis]
        dang = anglesn - angles
        # intab = np.concatenate((angles[:, np.newaxis], anglesn[:, np.newaxis]), axis=1)
        # 获得Gauss求积点和权，不像有限元是分段的基函数，这里我们要求的积分就是整个弧度上的，所以把求积点和权重放在一维上，全加起来就行
        int_points_theta = (Gauss_intp[np.newaxis, :]) * dang + angles  # 将高斯点从[0, 1]映射到积分区间上
        int_points_theta = np.reshape(int_points_theta, (-1, 1))  # 在第一维上摊平
        int_weights = w0[np.newaxis, :] * dang  # 调整权重以适应区间[a, b]
        int_weights = np.reshape(int_weights, (-1, 1, 1))  # 在第一维上摊平
        # 获得截断求和的指标集nn，并放到第三维
        nn = np.linspace(-fn, fn, 2 * fn + 1)[np.newaxis, np.newaxis, :]
        # 接下来计算int_value
        # 将积分点转化为tensor并丢进SNND里，获得二维phi_m
        int_points_xy = torch.from_numpy(
            np.concatenate((self.tbc_r * np.cos(int_points_theta), self.tbc_r * np.sin(int_points_theta)), axis=1))
        phi_matrix_real, phi_matrix_imag = self(int_points_xy, 'sub_layer_output')
        phi_matrix = (torch.cat((phi_matrix_real, 1j * phi_matrix_imag), dim=1)).detach().numpy()
        int_value = phi_matrix[:, :, np.newaxis] * np.exp((-1j * nn) * int_points_theta[:, np.newaxis])
        # 机械求积公式求Gauss数值积分
        phi_in_hat = np.sum(int_value * int_weights, axis=0)
        # 接下来对nn求和，即求截断DtN算子(第二维)，和采样点处的ein\theta(第二、三维)
        nn = np.linspace(-fn, fn, 2 * fn + 1)[np.newaxis, :, np.newaxis]  # 现在nn在第二维上
        z = self.kappa * self.tbc_r
        h1n = hankel1(nn, z)
        # h1n_last = hankel1(nn - 1, z)
        h1n_next = hankel1(nn + 1, z)
        # dh1n = (h1n_last - h1n_next) / 2
        div = h1n_next / h1n
        hn = nn - div * z
        thetas_tbc_points = np.reshape(angles[:, np.newaxis], (1, 1, -1))  # 每个采样点与x轴的夹角(放在三维上)
        dtn_part = 1 / 2 / np.pi / self.tbc_r * np.sum(
            hn * phi_in_hat[:, :, np.newaxis] * np.exp((1j * nn) * thetas_tbc_points),
            axis=1)
        dtn_part = dtn_part.T
        # 最后求和
        tbc_matrix_real = np.concatenate((dr_part_real, np.zeros_like(dr_part_imag)), axis=1) - dtn_part.real
        tbc_matrix_imag = np.concatenate((np.zeros_like(dr_part_real), dr_part_imag), axis=1) - dtn_part.imag
        # 计算右端
        tbc_right = np.zeros(shape=(nop, 1))
        return tbc_matrix_real, tbc_matrix_imag, tbc_right, tbc_right, dtn_part, phi_in_hat

    def neumann_boundary_matrix(self, neumann_boundary_points):
        """
        该函数接收n_neu个边界采样点(tensor)，输出n_neu * M的tbc矩阵以及右端项
        每一行均表示该采样点上的M个tbc条件
        其实就是在D边界上求法向导
        在此代码中，为圆形边界，故法向即为径向
        """
        neu_matrix_real = torch.zeros(neumann_boundary_points.size(0), self.M)
        neu_matrix_imag = torch.zeros(neumann_boundary_points.size(0), self.M)
        nb_xx = neumann_boundary_points[:, 0].unsqueeze(1).requires_grad_(True)
        nb_yy = neumann_boundary_points[:, 1].unsqueeze(1).requires_grad_(True)
        Ips = torch.cat((nb_xx, nb_yy), dim=1)
        phis_real, phis_imag = self(Ips, 'sub_layer_output')
        for j in range(0, self.M):
            # phis = snnd_r(Ips)
            phi_j_real = phis_real[:, j].unsqueeze(1)
            one_grad_x = \
                torch.autograd.grad(outputs=phi_j_real, inputs=nb_xx, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            one_grad_y = \
                torch.autograd.grad(outputs=phi_j_real, inputs=nb_yy, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            Aj = (one_grad_x.detach() * nb_xx.detach() + one_grad_y.detach() * nb_yy.detach()) / torch.sqrt(
                nb_xx.detach() ** 2 + nb_yy.detach() ** 2)  # 梯度乘以法向
            neu_matrix_real[:, j] = Aj.squeeze()

            phi_j_imag = phis_imag[:, j].unsqueeze(1)
            one_grad_x = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=nb_xx, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            one_grad_y = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=nb_yy, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            Aj = (one_grad_x.detach() * nb_xx.detach() + one_grad_y.detach() * nb_yy.detach()) / torch.sqrt(
                nb_xx.detach() ** 2 + nb_yy.detach() ** 2)  # 梯度乘以法向
            neu_matrix_imag[:, j] = Aj.squeeze()
        # neu_matrix = torch.cat((neu_matrix_real, neu_matrix_imag), dim=0)

        neu_right_real = AS_problem1.obstacle_boundary_condition(neumann_boundary_points.detach()).unsqueeze(1).real
        neu_right_imag = AS_problem1.obstacle_boundary_condition(neumann_boundary_points.detach()).unsqueeze(1).imag
        return neu_matrix_real, neu_matrix_imag, neu_right_real, neu_right_imag

    def dirichlet_boundary_matrix(self, dirichlet_boundary_points):
        """
        该函数接收n_neu个边界采样点(tensor)，输出n_neu * M的tbc矩阵以及右端项
        每一行均表示该采样点上的M个tbc条件
        其实就是在D边界上求法向导
        在此代码中，为圆形边界，故法向即为径向
        """

        nb_xx = dirichlet_boundary_points[:, 0].unsqueeze(1).requires_grad_(True)
        nb_yy = dirichlet_boundary_points[:, 1].unsqueeze(1).requires_grad_(True)
        Ips = torch.cat((nb_xx, nb_yy), dim=1)
        phis_real, phis_imag = self(Ips, 'sub_layer_output')

        diu_right_real = AS_problem1.obstacle_boundary_condition(dirichlet_boundary_points.detach()).unsqueeze(1).real
        diu_right_imag = AS_problem1.obstacle_boundary_condition(dirichlet_boundary_points.detach()).unsqueeze(1).imag
        return phis_real, phis_imag, diu_right_real, diu_right_imag

    def inner_pde_matrix(self, pde_points):
        """
        该函数接收n_in个边界采样点，输出n_in * M的tbc矩阵以及右端项(为零)
        每一行均表示该采样点上的M个tbc条件
        按方程来定
        """
        # start_im = time.time()
        pde_matrix_real = torch.zeros(pde_points.size(0), self.M)
        pde_matrix_imag = torch.zeros(pde_points.size(0), self.M)
        pde_xx = pde_points[:, 0].unsqueeze(1).requires_grad_(True)
        pde_yy = pde_points[:, 1].unsqueeze(1).requires_grad_(True)
        Ips = torch.cat((pde_xx, pde_yy), dim=1)
        phis_real, phis_imag = self(Ips, 'sub_layer_output')
        # phi_done = time.time()
        for j in range(0, self.M):
            # one_turn = time.time()
            phi_j_real = phis_real[:, j].unsqueeze(1)
            one_grad_x_real = \
                torch.autograd.grad(outputs=phi_j_real, inputs=pde_xx, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            two_grad_x_real = \
                torch.autograd.grad(outputs=one_grad_x_real, inputs=pde_xx,
                                    grad_outputs=torch.ones_like(one_grad_x_real),
                                    create_graph=True)[0].detach()
            one_grad_y_real = \
                torch.autograd.grad(outputs=phi_j_real, inputs=pde_yy, grad_outputs=torch.ones_like(phi_j_real),
                                    create_graph=True)[0]
            two_grad_y_real = \
                torch.autograd.grad(outputs=one_grad_y_real, inputs=pde_yy,
                                    grad_outputs=torch.ones_like(one_grad_y_real),
                                    create_graph=True)[0].detach()

            phi_j_imag = phis_imag[:, j].unsqueeze(1)
            one_grad_x_imag = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=pde_xx, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            two_grad_x_imag = \
                torch.autograd.grad(outputs=one_grad_x_imag, inputs=pde_xx,
                                    grad_outputs=torch.ones_like(one_grad_x_imag),
                                    create_graph=True)[0].detach()
            one_grad_y_imag = \
                torch.autograd.grad(outputs=phi_j_imag, inputs=pde_yy, grad_outputs=torch.ones_like(phi_j_imag),
                                    create_graph=True)[0]
            two_grad_y_imag = \
                torch.autograd.grad(outputs=one_grad_y_imag, inputs=pde_yy,
                                    grad_outputs=torch.ones_like(one_grad_y_imag),
                                    create_graph=True)[0].detach()
            pde_matrix_real[:, j] = (
                AS_problem1.pde_residue(two_grad_x_real, two_grad_y_real, phi_j_real.detach())).squeeze()
            pde_matrix_imag[:, j] = (
                AS_problem1.pde_residue(two_grad_x_imag, two_grad_y_imag, phi_j_imag.detach())).squeeze()
        pde_matrix = torch.cat((pde_matrix_real, pde_matrix_imag), dim=0)

        pde_right_real = AS_problem1.right_hand(self.inner_points.detach()).unsqueeze(1).real
        pde_right_imag = AS_problem1.right_hand(self.inner_points.detach()).unsqueeze(1).imag
        pde_right = torch.cat(
            (AS_problem1.right_hand(self.inner_points.detach()).unsqueeze(1).real,
             AS_problem1.right_hand(self.inner_points.detach()).unsqueeze(1).imag), dim=0)
        return pde_matrix_real, pde_matrix_imag, pde_right_real, pde_right_imag

    def cal_rank(self):
        phis_real = self(self.full_points, 'sub_layer_output')[0].detach().numpy()
        rank = np.linalg.matrix_rank(phis_real)
        print('训练后弱相关基函数数目为' + str(rank))

    def test_error(self, points_class='full', plot_flag=True, plot_loss_after_lst=False, filename=None):
        """计算当前网络误差"""
        if points_class == 'full':
            test_points = self.full_points
        elif points_class == 'verify':
            test_points = self.verify_points
        else:
            raise ValueError('point_class应为full或verify')
        # 计算SNND网络的解
        u_SNN_real, u_SNN_imag = self(test_points, 'full_net')
        u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
        # 计算得到SNND解和真解之间的误差
        e_solution = AS_problem1.exact_solution(test_points).detach().numpy()[:, np.newaxis]
        errors = e_solution - u_SNND
        errors_plot = np.sqrt(errors * errors.conj()).real
        L2_error = np.sqrt(np.sum(errors * errors.conj())).real
        relative_L2_error = L2_error / np.sqrt(np.sum(e_solution * e_solution.conj())).real
        MSE_error = L2_error**2
        # 计算当前网络的损失
        final_loss = self.loss_function([1, 1])[0].detach()
        if plot_loss_after_lst is True:
            self.losses = nn.Parameter(torch.cat((self.losses, final_loss), dim=0)).requires_grad_(False)
            plot_losses(self.losses, net_name=self.NetName)

        if plot_flag:
            self.plots(points_class=points_class, values=errors_plot, filename=filename)
        return relative_L2_error, MSE_error, final_loss

    def plots(self, points_class='full', values=None, filename=None):
        """默认绘制SNND目前的解，若values有输入，则绘制values值的图像"""

        if values is None:
            if points_class == 'full':
                test_points = self.full_points
            elif points_class == 'verify':
                test_points = self.verify_points
            else:
                raise ValueError('point_class应为full或verify')
            # 计算坐标，绘图
            x = test_points[:, 0].detach().numpy()
            y = test_points[:, 1].detach().numpy()
            # 计算SNND网络的解
            u_SNN_real, u_SNN_imag = self(test_points, 'full_net')
            u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
            # 绘制SNN解实虚部并展示
            # SNN解实部
            plt.figure(1)
            plt.scatter(x, y, c=u_SNND.real, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            if filename is None:
                plt.savefig(self.NetName + '_Solution_RealPart.png')
            else:
                plt.savefig(filename + '_Solution_RealPart.png')
            plt.close()
            # SNN解虚部
            plt.figure(2)
            plt.scatter(x, y, c=u_SNND.imag, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            if filename is None:
                plt.savefig(self.NetName + '_Solution_ImagPart.png')
            else:
                plt.savefig(filename + '_Solution_ImagPart.png')
            plt.close()
        else:
            if points_class == 'full':
                test_points = self.full_points
                # 计算坐标，绘图
                x = test_points[:, 0].detach().numpy()
                y = test_points[:, 1].detach().numpy()
                # 计算SNND网络的解
                u_SNN_real, u_SNN_imag = self(test_points, 'full_net')
                u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
                # 配置点上的误差图像
                plt.figure(3)
                plt.scatter(x, y, c=values, cmap='viridis')
                plt.colorbar()  # 显示颜色条
                plt.xlabel('x')
                plt.ylabel('y')
                if filename is None:
                    plt.savefig(self.NetName + '_ErrorFig.png')
                else:
                    plt.savefig(filename + '_ErrorFig.png')
                plt.close()
            elif points_class == 'verify':
                test_points = self.verify_points
                # 计算坐标，绘图
                x = test_points[:, 0].detach().numpy()
                y = test_points[:, 1].detach().numpy()
                # 计算SNND网络的解
                u_SNN_real, u_SNN_imag = self(test_points, 'full_net')
                u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
                # 验证点上的误差图像
                plt.figure(4)
                plt.scatter(x, y, c=values, cmap='viridis')
                plt.colorbar()  # 显示颜色条
                plt.xlabel('x')
                plt.ylabel('y')
                if filename is None:
                    plt.savefig(self.NetName + '_VError.png')
                else:
                    plt.savefig(filename + '_VError.png')
                plt.close()
            else:
                raise ValueError('point_class应为full或verify')

    def record_net_value(self, points, flag):
        rec_xx = points[:, 0].unsqueeze(1).requires_grad_(True)
        rec_yy = points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((rec_xx, rec_yy), dim=1)
        value_r, value_i = self(xy_for_input, 'full_net')

        one_grad_x_real = \
            torch.autograd.grad(outputs=value_r, inputs=rec_xx, grad_outputs=torch.ones_like(value_r),
                                create_graph=True)[0]
        two_grad_x_real = \
            torch.autograd.grad(outputs=one_grad_x_real, inputs=rec_xx, grad_outputs=torch.ones_like(one_grad_x_real),
                                create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=value_r, inputs=rec_yy, grad_outputs=torch.ones_like(value_r),
                                create_graph=True)[0]
        two_grad_y_real = \
            torch.autograd.grad(outputs=one_grad_y_real, inputs=rec_yy, grad_outputs=torch.ones_like(one_grad_y_real),
                                create_graph=True)[0]

        one_grad_x_imag = \
            torch.autograd.grad(outputs=value_i, inputs=rec_xx, grad_outputs=torch.ones_like(value_i),
                                create_graph=True)[0]
        two_grad_x_imag = \
            torch.autograd.grad(outputs=one_grad_x_imag, inputs=rec_xx,
                                grad_outputs=torch.ones_like(one_grad_x_imag),
                                create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=value_i, inputs=rec_yy, grad_outputs=torch.ones_like(value_i),
                                create_graph=True)[0]
        two_grad_y_imag = \
            torch.autograd.grad(outputs=one_grad_y_imag, inputs=rec_yy,
                                grad_outputs=torch.ones_like(one_grad_y_imag),
                                create_graph=True)[0]

        """返回一个两次打包的tuple"""
        # [0]为零阶导数据，[1]为1，[2]为2
        return ((value_r.detach().to(device), value_i.detach().to(device)), (
            one_grad_x_real.detach().to(device), one_grad_y_real.detach().to(device),
            one_grad_x_imag.detach().to(device), one_grad_y_imag.detach().to(device)), (
                    two_grad_x_real.detach().to(device), two_grad_y_real.detach().to(device),
                    two_grad_x_imag.detach().to(device), two_grad_y_imag.detach().to(device)))

    def loss_train_with_value(self, PDE_H2value, OBS_H2value, TBC_H2value, regularisation_parameter):
        """PDELoss & 内部H2Loss"""
        all_pde_loss, pde_PINN_loss, pde_h2_loss = self.pde_loss_function(
            regularisation_parameter=regularisation_parameter, value=PDE_H2value, )
        """BCLoss & 内部H2Loss"""
        if self.bc_type == 'D':
            all_bc_loss, bc_PINN_loss, bc_h2_loss = self.bc_loss_function_d(
                regularisation_parameter=regularisation_parameter, value=OBS_H2value)
        elif self.bc_type == 'N':
            all_bc_loss, bc_PINN_loss, bc_h2_loss = self.bc_loss_function_n(
                regularisation_parameter=regularisation_parameter, value=OBS_H2value)
        else:
            raise ValueError(
                'bc_type应为D或N')
        """TBCLoss & 内部H2Loss"""
        all_tbc_loss, tbc_PINN_loss, tbc_h2_loss = self.tbc_loss_function(
            regularisation_parameter=regularisation_parameter, value=TBC_H2value)
        """计算loss"""
        loss_train = all_pde_loss.mean() + all_bc_loss.mean() + all_tbc_loss.mean()
        PINN_loss = pde_PINN_loss.mean() + bc_PINN_loss.mean() + tbc_PINN_loss.mean()
        H2_loss = pde_h2_loss.mean() + bc_h2_loss.mean() + tbc_h2_loss.mean()

        return loss_train, PINN_loss, H2_loss

    def train_loop_in_value(self, maxepoches, error_bound, PDE_H2value, OBS_H2value, TBC_H2value, hyper_parameters=None
                            , regularisation_parameter=None, filename=None):
        time1 = time.time()
        if hyper_parameters is None:
            hyper_parameters = [1, 1]
        if regularisation_parameter is None:
            hyper_parameters = 0
        losses_this_train = torch.zeros(maxepoches).to(device)  # 为记录losses预分配内存
        h2losses_this_train = torch.zeros(maxepoches).to(device)  # 为记录losses预分配内存
        self.to(device)
        for epoch in range(1, maxepoches + 1):
            loss_train, PINN_loss, H2_loss = self.loss_train_with_value(PDE_H2value, OBS_H2value, TBC_H2value,
                                                                        regularisation_parameter)
            h2losses_this_train[epoch - 1] = H2_loss.detach()
            losses_this_train[epoch - 1] = PINN_loss.detach()
            if epoch == 1:
                loss0 = loss_train
                print('总损失' + str(loss_train) + 'h2损失' + str(H2_loss) + '，PINN损失' + str(PINN_loss))
                print('当前迭代步' + str(epoch))
            if epoch == 10:
                time2 = time.time()
                print('10步耗时' + str(time2 - time1))
            if epoch % 5000 == 0:
                print('总损失' + str(loss_train) + 'h2损失' + str(H2_loss) + '，PINN损失' + str(PINN_loss))
                print('当前迭代步' + str(epoch))
            if loss_train < error_bound:
                print('总损失' + str(loss_train) + 'h2损失' + str(H2_loss) + '，PINN损失' + str(PINN_loss))
                print('当前迭代步' + str(epoch))
                break
            # BP并更新参数
            self.optimizer.zero_grad()
            loss_train.backward()
            self.optimizer.step()
        # 训练循环结束，将网络置回cpu
        self.cpu()
        # 删除losses末尾的零，装进self.losses中
        losses_this_train = losses_this_train.cpu()
        non_zero_id = losses_this_train.nonzero(as_tuple=False).squeeze()
        losses_this_train = losses_this_train[non_zero_id]
        self.losses = nn.Parameter(torch.cat((self.losses, losses_this_train), dim=0)).requires_grad_(False)
        plot_losses(self.losses, net_name=self.NetName, filename=filename)
        # 删除h2losses末尾的零，装进self.h2losses中
        h2losses_this_train = h2losses_this_train.cpu()
        non_zero_idh2 = h2losses_this_train.nonzero(as_tuple=False).squeeze()
        h2losses_this_train = h2losses_this_train[non_zero_idh2]
        self.h2losses = nn.Parameter(torch.cat((self.h2losses, h2losses_this_train), dim=0)).requires_grad_(False)
        plot_h2losses(self.h2losses, net_name=self.NetName, filename=filename)
        # 记录此次训练的epoches
        self.epoches = nn.Parameter(torch.cat((self.epoches, torch.tensor([epoch])), dim=0)).requires_grad_(False)
        return epoch, loss_train, losses_this_train

    def guided_continue_train(self, max_epoches, loss_bound, hyper_parameters, regularisation_parameter, filename=None):
        # 记录当前（最小二乘后网络的形态(零、一、二阶导数值)）
        """PDELoss & 内部H2Loss"""
        PDE_H2value = self.record_net_value(self.inner_points, 'PDE')
        """BCLoss & 内部H2Loss"""
        OBS_H2value = self.record_net_value(self.obstacle_points, 'OBS')
        """TBCLoss & 内部H2Loss"""
        TBC_H2value = self.record_net_value(self.calculation_boundary_points, 'TBC')

        # 让omega复位为1，使用监督学习继续训练
        self.output_R.weight = nn.Parameter(torch.ones(self.M, 1).t()).requires_grad_(False)
        self.output_I.weight = nn.Parameter(torch.ones(self.M, 1).t()).requires_grad_(False)
        self.train_loop_in_value(max_epoches, loss_bound, PDE_H2value, OBS_H2value, TBC_H2value, hyper_parameters,
                                 regularisation_parameter, filename=filename)

    def get_PHDensity_distribution(self, filename=None):
        tao = 0.1
        # 先提取出子空间层参数
        w = self.subspace_l_R.weight.data
        b = self.subspace_l_R.bias.data.unsqueeze(1)

        # 画个网格
        bxy = 1.5
        axy = -1.5
        n = 500
        hx = (bxy - axy) / n
        hy = (bxy - axy) / n
        x_in = torch.linspace(axy + hx, bxy - hx, n - 2).unsqueeze(0)
        xx_in = x_in.repeat(n - 2, 1)
        xx_in = xx_in.reshape(-1, 1)
        y_in = torch.linspace(axy + hy, bxy - hy, n - 2).unsqueeze(1)
        yy_in = y_in.repeat(1, n - 2)
        yy_in = yy_in.reshape(-1, 1)
        mesh = torch.cat((xx_in, yy_in), dim=1)

        # 计算PHs
        mod = torch.sqrt(torch.sum(w ** 2, dim=1)).unsqueeze(1)
        alpha = w / mod
        r = b / mod
        distances = torch.abs(alpha @ mesh.T + r)
        density = torch.sum(torch.sign(1 - 1 * torch.sign(distances - tao)), dim=0) / self.M

        # 计算坐标，绘图
        x = mesh[:, 0].detach().numpy()
        y = mesh[:, 1].detach().numpy()
        # 配置点上的误差图像
        plt.figure(10)
        plt.scatter(x, y, c=density, cmap='viridis')
        plt.colorbar()  # 显示颜色条
        plt.xlabel('x')
        plt.ylabel('y')

        if filename is None:
            plt.savefig(self.NetName + '_DensityFig.png')
        else:
            plt.savefig(filename + '_DensityFig.png')
        plt.close()

        # 计算每条超平面的斜率和截距
        ks = -alpha.numpy()[:, 0] / alpha.numpy()[:, 1]
        bs = -r.squeeze().numpy() / alpha.numpy()[:, 1]
        # 采样点
        nxx = 1000
        xx = np.linspace(axy, bxy, nxx)
        # 每个采样点上每条线的y值
        yy = ks[:, np.newaxis] * xx[np.newaxis, :] + bs[:, np.newaxis]
        # 创建图形和坐标轴
        fig, ax = plt.subplots()
        # 绘制每条直线
        for i in range(0, self.M):
            # 绘制直线
            ax.plot(xx, yy[i, :])

        plt.xlim(-1.5, 1.5)
        plt.ylim(-1.5, 1.5)
        if filename is None:
            plt.savefig(self.NetName + '_PHFig.png')
        else:
            plt.savefig(filename + '_PHFig.png')
        plt.close()


class PINN(nn.Module):
    def __init__(self, net_name, depth, wides, num_of_subspaces, uni_init_aa, inner_points, obstacle_points,
                 calculation_boundary_points, tbc_fn=10):
        super(PINN, self).__init__()
        # self.normalize_l = NormalizeLayer(min_pxy, max_pxy)
        self.NetName = net_name
        self.kappa = AS_problem1.kappa
        """实虚双网"""
        self.hl1_R = nn.Linear(AS_problem1.dim, wides)
        self.hl2_R = nn.Linear(wides, wides)
        self.hl3_R = nn.Linear(wides, wides)
        self.hl4_R = nn.Linear(wides, num_of_subspaces)
        self.hl1_I = nn.Linear(AS_problem1.dim, wides)
        self.hl2_I = nn.Linear(wides, wides)
        self.hl3_I = nn.Linear(wides, wides)
        self.hl4_I = nn.Linear(wides, num_of_subspaces)

        """初始化"""
        if uni_init_aa == 'Xavier':
            for m in self.modules():
                if isinstance(m, nn.Linear):
                    nn.init.xavier_uniform_(m.weight)
                    # init.uniform_(m.weight, a=-aa, b=aa)
        else:
            aa = uni_init_aa
            for m in self.modules():
                if isinstance(m, nn.Linear):
                    init.uniform_(m.weight, a=-aa, b=aa)

        """输出层"""
        self.output_R = nn.Linear(num_of_subspaces, 1)
        self.output_I = nn.Linear(num_of_subspaces, 1)

        """配置点"""
        self.inner_points = nn.Parameter(inner_points).requires_grad_(False)
        self.obstacle_points = nn.Parameter(obstacle_points).requires_grad_(False)
        self.calculation_boundary_points = nn.Parameter(calculation_boundary_points).requires_grad_(False)
        self.verify_points = nn.Parameter(
            torch.cat((inner_points, obstacle_points, calculation_boundary_points), dim=0)).requires_grad_(False)

        """bc_loss所需数据"""
        self.bc_type = AS_problem1.bc_type
        if self.bc_type == 'D':
            self.g = nn.Parameter(
                AS_problem1.obstacle_boundary_condition(self.obstacle_points).unsqueeze(1)).requires_grad_(False)
        elif self.bc_type == 'N':
            self.gd = nn.Parameter(
                AS_problem1.obstacle_boundary_condition(self.obstacle_points).unsqueeze(1)).requires_grad_(False)
        else:
            raise ValueError('bc_type取D或N')

        """tbc_loss所需数据"""
        self.Int_Points_XY = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[0]).requires_grad_(False)
        self.eint_R = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[1]).requires_grad_(
            False)
        self.eint_I = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[2]).requires_grad_(
            False)
        self.hnkreint_R = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[3]).requires_grad_(False)
        self.hnkreint_I = nn.Parameter(
            AS_problem1.ready_for_tbc(self.calculation_boundary_points, tbc_fn)[4]).requires_grad_(False)
        self.tbc_r = AS_problem1.tbc_r

        """优化器"""
        self.optimizer = torch.optim.Adam(self.parameters(), lr=0.001, eps=10 ** (-8))

    def forward(self, points):
        L0r = self.hl1_R(points)
        L1r = torch.tanh(self.hl2_R(torch.tanh(L0r)))
        real_part_net = torch.tanh(self.hl4_R(torch.tanh(self.hl3_R(L1r))))

        L0i = self.hl1_I(points)
        L1i = torch.tanh(self.hl2_I(torch.tanh(L0i)))
        imag_part_net = torch.tanh(self.hl4_I(torch.tanh(self.hl3_I(L1i))))

        output_real = self.output_R(real_part_net)
        output_imag = self.output_I(imag_part_net)
        return output_real, output_imag

    def pde_loss_function(self):
        # PDE part
        train_xx = self.inner_points[:, 0].unsqueeze(1).requires_grad_(True)
        train_yy = self.inner_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((train_xx, train_yy), dim=1)
        u_train_real, u_train_imag = self(xy_for_input)

        one_grad_x_real = \
            torch.autograd.grad(outputs=u_train_real, inputs=train_xx, grad_outputs=torch.ones_like(u_train_real),
                                create_graph=True)[0]
        two_grad_x_real = \
            torch.autograd.grad(outputs=one_grad_x_real, inputs=train_xx,
                                grad_outputs=torch.ones_like(one_grad_x_real),
                                create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=u_train_real, inputs=train_yy, grad_outputs=torch.ones_like(u_train_real),
                                create_graph=True)[0]
        two_grad_y_real = \
            torch.autograd.grad(outputs=one_grad_y_real, inputs=train_yy,
                                grad_outputs=torch.ones_like(one_grad_y_real),
                                create_graph=True)[0]

        one_grad_x_imag = \
            torch.autograd.grad(outputs=u_train_imag, inputs=train_xx, grad_outputs=torch.ones_like(u_train_imag),
                                create_graph=True)[0]
        two_grad_x_imag = \
            torch.autograd.grad(outputs=one_grad_x_imag, inputs=train_xx,
                                grad_outputs=torch.ones_like(one_grad_x_imag),
                                create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=u_train_imag, inputs=train_yy, grad_outputs=torch.ones_like(u_train_imag),
                                create_graph=True)[0]
        two_grad_y_imag = \
            torch.autograd.grad(outputs=one_grad_y_imag, inputs=train_yy,
                                grad_outputs=torch.ones_like(one_grad_y_imag),
                                create_graph=True)[0]

        au_r = AS_problem1.pde_residue(two_grad_x_real, two_grad_y_real, u_train_real)
        au_i = AS_problem1.pde_residue(two_grad_x_imag, two_grad_y_imag, u_train_imag)
        pde_loss_point_wise = ((au_r) ** 2 + (au_i) ** 2)
        return pde_loss_point_wise

    def bc_loss_function_d(self):
        # BC part(D)
        bc_xx = self.obstacle_points[:, 0].unsqueeze(1).requires_grad_(True)
        bc_yy = self.obstacle_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((bc_xx, bc_yy), dim=1)
        ubc_train_real, ubc_train_imag = self(xy_for_input)
        bc_loss_point_wise = ((ubc_train_real - self.g.real) ** 2 + (ubc_train_imag - self.g.imag) ** 2)
        return bc_loss_point_wise

    def bc_loss_function_n(self):
        # BC part(D)
        bc_xx = self.obstacle_points[:, 0].unsqueeze(1).requires_grad_(True)
        bc_yy = self.obstacle_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((bc_xx, bc_yy), dim=1)
        ubc_train_real, ubc_train_imag = self(xy_for_input)
        one_grad_x_real = \
            torch.autograd.grad(outputs=ubc_train_real, inputs=bc_xx,
                                grad_outputs=torch.ones_like(ubc_train_real), create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=ubc_train_real, inputs=bc_yy,
                                grad_outputs=torch.ones_like(ubc_train_real), create_graph=True)[0]
        one_grad_x_imag = \
            torch.autograd.grad(outputs=ubc_train_imag, inputs=bc_xx,
                                grad_outputs=torch.ones_like(ubc_train_imag), create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=ubc_train_imag, inputs=bc_yy,
                                grad_outputs=torch.ones_like(ubc_train_imag), create_graph=True)[0]
        gradn_ubc_train_real = ((one_grad_x_real * bc_xx.detach() + one_grad_y_real * bc_yy.detach())
                                / torch.sqrt(bc_xx.detach() ** 2 + bc_yy.detach() ** 2))  # 梯度乘以法向
        gradn_ubc_train_imag = ((one_grad_x_imag * bc_xx.detach() + one_grad_y_imag * bc_yy.detach())
                                / torch.sqrt(bc_xx.detach() ** 2 + bc_yy.detach() ** 2))  # 梯度乘以法向
        bc_loss_point_wise = ((gradn_ubc_train_real - self.gd.real) ** 2 + (gradn_ubc_train_imag - self.gd.imag) ** 2)
        return bc_loss_point_wise

    def tbc_loss_function(self):
        # tbc part(法向导等于DtNu)
        """法向导"""
        tbc_xx = self.calculation_boundary_points[:, 0].unsqueeze(1).requires_grad_(True)
        tbc_yy = self.calculation_boundary_points[:, 1].unsqueeze(1).requires_grad_(True)
        xy_for_input = torch.cat((tbc_xx, tbc_yy), dim=1)
        u_tbc_train_real, u_tbc_train_imag = self(xy_for_input)
        one_grad_x_real = \
            torch.autograd.grad(outputs=u_tbc_train_real, inputs=tbc_xx,
                                grad_outputs=torch.ones_like(u_tbc_train_real), create_graph=True)[0]
        one_grad_y_real = \
            torch.autograd.grad(outputs=u_tbc_train_real, inputs=tbc_yy,
                                grad_outputs=torch.ones_like(u_tbc_train_real), create_graph=True)[0]
        one_grad_x_imag = \
            torch.autograd.grad(outputs=u_tbc_train_imag, inputs=tbc_xx,
                                grad_outputs=torch.ones_like(u_tbc_train_imag), create_graph=True)[0]
        one_grad_y_imag = \
            torch.autograd.grad(outputs=u_tbc_train_imag, inputs=tbc_yy,
                                grad_outputs=torch.ones_like(u_tbc_train_imag), create_graph=True)[0]
        gradn_u_tbc_train_real = (
                                         one_grad_x_real.detach() * tbc_xx.detach() + one_grad_y_real.detach() * tbc_yy.detach()) / torch.sqrt(
            tbc_xx.detach() ** 2 + tbc_yy.detach() ** 2)  # 梯度乘以法向
        gradn_u_tbc_train_imag = (
                                         one_grad_x_imag.detach() * tbc_xx.detach() + one_grad_y_imag.detach() * tbc_yy.detach()) / torch.sqrt(
            tbc_xx.detach() ** 2 + tbc_yy.detach() ** 2)  # 梯度乘以法向
        """DtNu"""
        u_tbc_intp_real, u_tbc_intp_imag = self(self.Int_Points_XY)
        u_tbc_intp_real = u_tbc_intp_real.transpose(0, 1)
        u_tbc_intp_imag = u_tbc_intp_imag.transpose(0, 1)
        uhat_r = u_tbc_intp_real @ self.eint_R - u_tbc_intp_imag @ self.eint_I
        uhat_i = u_tbc_intp_real @ self.eint_I + u_tbc_intp_imag @ self.eint_R
        dtnu_r = (uhat_r @ self.hnkreint_R - uhat_i @ self.hnkreint_I).transpose(0, 1)
        dtnu_i = (uhat_r @ self.hnkreint_I + uhat_i @ self.hnkreint_R).transpose(0, 1)

        """法向导等于DtNu"""
        tbc_loss_point_wise = ((gradn_u_tbc_train_real - dtnu_r) ** 2 + (gradn_u_tbc_train_imag - dtnu_i) ** 2)
        return tbc_loss_point_wise

    def loss_function(self, hyper_parameters):
        # PDE part
        pde_loss_point_wise = self.pde_loss_function()
        pde_loss = pde_loss_point_wise.mean()

        # BC part
        if self.bc_type == 'D':
            bc_loss_point_wise = self.bc_loss_function_d()
        elif self.bc_type == 'N':
            bc_loss_point_wise = self.bc_loss_function_n()
        else:
            raise ValueError(
                'bc_type应为D或N')
        bc_loss = bc_loss_point_wise.mean()

        # tbc part
        tbc_loss_point_wise = self.tbc_loss_function()
        tbc_loss = tbc_loss_point_wise.mean()

        # combine
        lam = hyper_parameters[0]
        eta = hyper_parameters[1]
        total_loss = pde_loss + lam * bc_loss + eta * tbc_loss

        return total_loss, pde_loss.detach(), bc_loss.detach(), tbc_loss.detach()

    def train_loop(self, maxepoches, loss_bound, hyper_parameters=None, random_sample=False, least_epoches=None):
        losses = torch.zeros(maxepoches).to(device)  # 为记录losses预分配内存
        if hyper_parameters is None:  # PINN默认超参数为1
            hyper_parameters = [1, 1]
        if random_sample is False:  # 检查是否启动随机采样
            print('不启用随机采样训练')
        elif random_sample is True:
            print('启用随机采样训练')
        self.to(device)
        for epoch in range(1, maxepoches + 1):
            # 若采用随机采样训练，则需要重新采样
            if random_sample is True:
                self.inner_points = nn.Parameter(
                    AS_problem1.random_sample(math.floor(math.sqrt(self.inner_points.shape[0])), 'inner').to(
                        device)).requires_grad_(False)
                self.obstacle_points = nn.Parameter(
                    AS_problem1.random_sample(self.obstacle_points.shape[0], 'obstacle').to(device)).requires_grad_(
                    False)
                self.calculation_boundary_points = nn.Parameter(
                    AS_problem1.random_sample(self.calculation_boundary_points.shape[0], 'calculation_boundary').to(
                        device)).requires_grad_(False)
            loss_train, pde_loss, bc_loss, tbc_loss = self.loss_function(hyper_parameters)  # 求PINN损失值
            losses[epoch - 1] = loss_train.detach()  # 记录当前loss
            if epoch % 1000 == 0:  # 每10步输出一次loss和当前迭代epoch数
                print('总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                    bc_loss) + '，tbc损失' + str(tbc_loss))
                print('当前迭代步' + str(epoch))
            # 若训练至loss小于预设的界限(loss_bound)，则退出训练循环
            if loss_train < loss_bound and least_epoches is None:
                print('总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                    bc_loss) + '，tbc损失' + str(tbc_loss))
                print('当前迭代步' + str(epoch))
                break
            elif (not least_epoches is None) and loss_train < loss_bound and epoch > least_epoches:
                print('总损失' + str(loss_train) + '内部损失' + str(pde_loss) + '，障碍损失' + str(
                    bc_loss) + '，tbc损失' + str(tbc_loss))
                print('当前迭代步' + str(epoch))
                break
            self.optimizer.zero_grad()  # 反向传播前归零梯度
            loss_train.backward()  # 反向传播计算梯度
            self.optimizer.step()  # 依照梯度进行优化

        # 训练循环结束
        # 删除losses末尾的零，将网络置回cpu并退出训练方法
        losses = losses.cpu()
        non_zero_id = losses.nonzero(as_tuple=False).squeeze()
        losses = losses[non_zero_id]
        plot_losses(losses, net_name=self.NetName)
        self.cpu()
        return epoch, loss_train

    def test_error(self, plot_flag=True):
        """计算当前网络误差"""
        # 计算SNND网络的解
        u_SNN_real, u_SNN_imag = self(self.verify_points)
        u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
        # 计算得到SNND解和真解之间的误差
        e_solution = AS_problem1.exact_solution(self.verify_points).detach().numpy()[:, np.newaxis]
        errors = e_solution - u_SNND
        errors_plot = np.sqrt(errors * errors.conj())
        L2_error = np.sqrt(np.sum(errors * errors.conj()))
        relative_L2_error = L2_error / np.sqrt(np.sum(e_solution * e_solution.conj()))

        print('相对L2误差为' + str(relative_L2_error))
        if plot_flag:
            self.plots(values=errors_plot)
        return relative_L2_error

    def plots(self, values=None):
        """默认绘制网络目前的解，若values有输入，则绘制values值的图像"""
        # 计算坐标，绘图
        x = self.verify_points[:, 0].detach().numpy()
        y = self.verify_points[:, 1].detach().numpy()
        # 计算SNND网络的解
        u_SNN_real, u_SNN_imag = self(self.verify_points)
        u_SNND = (u_SNN_real + 1j * u_SNN_imag).detach().numpy()
        if values is None:
            # 绘制SNN解实虚部并展示
            # SNN解实部
            plt.figure(1)
            plt.scatter(x, y, c=u_SNND.real, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            plt.savefig(self.NetName + '_Solution_RealPart.png')
            plt.close()
            # SNN解虚部
            plt.figure(2)
            plt.scatter(x, y, c=u_SNND.imag, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            plt.savefig(self.NetName + '_Solution_ImagPart.png')
            plt.close()
        else:
            # 误差图像
            plt.figure(3)
            plt.scatter(x, y, c=values, cmap='viridis')
            plt.colorbar()  # 显示颜色条
            plt.xlabel('x')
            plt.ylabel('y')
            plt.savefig(self.NetName + '_ErrorFig.png')
            plt.close()


def init_snn_network(net_name, depth, wides, num_of_subspaces, uni_init_aa, sampling_parameter, tbc_fn=10):
    """先求配置点"""
    nr, nt, n_points_on_obstacle, n_points_on_tbc = sampling_parameter
    inner_points = AS_problem1.get_2d_mesh(n_r=nr, n_theta=nt, edge_or_inner='inner_eq')
    obstacle_points = AS_problem1.get_2d_mesh(n_r=nr, n_theta=n_points_on_obstacle, edge_or_inner='obstacle')
    calculation_boundary_points = AS_problem1.get_2d_mesh(n_r=nr, n_theta=n_points_on_tbc,
                                                          edge_or_inner='calculation_boundary')

    verify_points = torch.cat((AS_problem1.random_sample(2 * inner_points.shape[0], 'inner'),
                               AS_problem1.random_sample(2 * obstacle_points.shape[0], 'obstacle'),
                               AS_problem1.random_sample(2 * calculation_boundary_points.shape[0],
                                                         'calculation_boundary')), dim=0)
    """实例化网络"""
    snn_instance = SNN(net_name=net_name, depth=depth, wides=wides, num_of_subspaces=num_of_subspaces,
                       uni_init_aa=uni_init_aa,
                       inner_points=inner_points, obstacle_points=obstacle_points,
                       calculation_boundary_points=calculation_boundary_points, verify_points=verify_points,
                       tbc_fn=tbc_fn).double()
    return snn_instance


def init_presnn_network(net_name, depth, wides, num_of_subspaces, uni_init_aa, sampling_parameter, tbc_fn=10):
    """先求配置点"""
    nr, nt, n_points_on_obstacle, n_points_on_tbc = sampling_parameter
    inner_points = AS_problem1.get_2d_mesh(n_r=nr, n_theta=nt, edge_or_inner='inner_eq')
    obstacle_points = AS_problem1.get_2d_mesh(n_r=nr, n_theta=n_points_on_obstacle, edge_or_inner='obstacle')
    calculation_boundary_points = AS_problem1.get_2d_mesh(n_r=nr, n_theta=n_points_on_tbc,
                                                          edge_or_inner='calculation_boundary')

    verify_points = torch.cat((AS_problem1.random_sample(2 * inner_points.shape[0], 'inner'),
                               AS_problem1.random_sample(2 * obstacle_points.shape[0], 'obstacle'),
                               AS_problem1.random_sample(2 * calculation_boundary_points.shape[0],
                                                         'calculation_boundary')), dim=0)
    """实例化网络"""
    snn_instance = PreDesignedSNN(net_name=net_name, depth=depth, wides=wides, num_of_subspaces=num_of_subspaces,
                                  uni_init_aa=uni_init_aa,
                                  inner_points=inner_points, obstacle_points=obstacle_points,
                                  calculation_boundary_points=calculation_boundary_points, verify_points=verify_points,
                                  tbc_fn=tbc_fn).double()
    return snn_instance


def init_shallowsnn_network(net_name, depth, wides, num_of_subspaces, uni_init_aa, sampling_parameter, tbc_fn=10):
    """先求配置点"""
    nr, nt, n_points_on_obstacle, n_points_on_tbc = sampling_parameter
    inner_points = AS_problem1.get_2d_mesh(n_r=nr, n_theta=nt, edge_or_inner='inner_eq')
    obstacle_points = AS_problem1.get_2d_mesh(n_r=nr, n_theta=n_points_on_obstacle, edge_or_inner='obstacle')
    calculation_boundary_points = AS_problem1.get_2d_mesh(n_r=nr, n_theta=n_points_on_tbc,
                                                          edge_or_inner='calculation_boundary')

    verify_points = torch.cat((AS_problem1.random_sample(2 * inner_points.shape[0], 'inner'),
                               AS_problem1.random_sample(2 * obstacle_points.shape[0], 'obstacle'),
                               AS_problem1.random_sample(2 * calculation_boundary_points.shape[0],
                                                         'calculation_boundary')), dim=0)
    """实例化网络"""
    shallowsnn_instance = ShallowSNN(net_name=net_name, depth=depth, wides=wides, num_of_subspaces=num_of_subspaces,
                                     uni_init_aa=uni_init_aa,
                                     inner_points=inner_points, obstacle_points=obstacle_points,
                                     calculation_boundary_points=calculation_boundary_points,
                                     verify_points=verify_points, tbc_fn=tbc_fn).double()
    return shallowsnn_instance


def init_pinn_network(net_name, depth, wides, num_of_subspaces, uni_init_aa, sampling_parameter, tbc_fn=10):
    """先求配置点"""
    nr, nt, n_points_on_obstacle, n_points_on_tbc = sampling_parameter
    inner_points = AS_problem1.get_2d_mesh(n_r=nr, n_theta=nt, edge_or_inner='inner_eq')
    # inner_points = get_2d_mesh(minr=a, maxr=b, n_r=Nr, n_theta=Nt, edge_or_inner='inner_r')
    obstacle_points = AS_problem1.get_2d_mesh(n_r=nr, n_theta=n_points_on_obstacle, edge_or_inner='obstacle')
    calculation_boundary_points = AS_problem1.get_2d_mesh(n_r=nr, n_theta=n_points_on_tbc,
                                                          edge_or_inner='calculation_boundary')
    """实例化网络"""
    pinn_instance = PINN(net_name=net_name, depth=depth, wides=wides, num_of_subspaces=num_of_subspaces,
                         uni_init_aa=uni_init_aa,
                         inner_points=inner_points, obstacle_points=obstacle_points,
                         calculation_boundary_points=calculation_boundary_points, tbc_fn=tbc_fn).double()
    return pinn_instance

